Matched Pair Calibration for Ranking Fairness

We propose a test of fairness in score-based ranking systems called matched pair calibration. Our approach constructs a set of matched item pairs with minimal confounding differences between subgroups before computing an appropriate measure of ranking error over the set. The matching step ensures that we compare subgroup outcomes between identically scored items so that measured performance differences directly imply unfairness in subgroup-level exposures. We show how our approach generalizes the fairness intuitions of calibration from a binary classification setting to ranking and connect our approach to other proposals for ranking fairness measures. Moreover, our strategy shows how the logic of marginal outcome tests extends to cases where the analyst has access to model scores. Lastly, we provide an example of applying matched pair calibration to a real-word ranking data set to demonstrate its efficacy in detecting ranking bias.

==> anc/Matched_Pair_Calibration_MovieLens.ipynb <==
{
  "metadata": {
    "dataExplorerConfig": {},
    "bento_stylesheets": {
      "bento/extensions/flow/main.css": true,
      "bento/extensions/kernel_selector/main.css": true,
      "bento/extensions/kernel_ui/main.css": true,
      "bento/extensions/new_kernel/main.css": true,
      "bento/extensions/system_usage/main.css": true,
      "bento/extensions/theme/main.css": true
    },
    "kernelspec": {
      "display_name": "Python 3",
      "language": "python",
      "name": "bento_kernel_default",
      "metadata": {
        "kernel_name": "bento_kernel_default",
        "nightly_builds": true,
        "fbpkg_supported": true,
        "cinder_runtime": true,
        "ipyflow_runtime": false,
        "is_prebuilt": true
      },
      "cinder_runtime": true,
      "ipyflow_runtime": false
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3"
    },
    "last_server_session_id": "0c7e5948-cd21-49dc-bec4-1676c4a41b4f",
    "last_kernel_id": "315d6783-62c1-456c-bb42-59d37b853542",
    "last_base_url": "https://bento.edge.x2p.facebook.net/",
    "last_msg_id": "b43fbb99-a794ee3913cab2ad942f3ca6_83",
    "captumWidgetMessage": {},
    "outputWidgetContext": {}
  },
  "nbformat": 4,
  "nbformat_minor": 2,
  "cells": [
    {
      "cell_type": "code",
      "metadata": {
        "collapsed": false,
        "originalKey": "d342ced4-2744-4e99-97ff-74b5fdf17cfd",
        "requestMsgId": "d342ced4-2744-4e99-97ff-74b5fdf17cfd",
        "executionStartTime": 1684872469372,
        "executionStopTime": 1684872469960,
        "customOutput": null
      },
      "source": [
        "from datetime import datetime\n",
        "from typing import Tuple\n",
        "from zipfile import ZipFile\n",
        "\n",
        "from sklearn.utils.extmath import randomized_svd\n",
        "import numpy as np\n",
        "import pandas as pd\n",
        "import plotly.express as px\n",
        "from numpy.lib.recfunctions import merge_arrays\n",
        "from sklearn.isotonic import IsotonicRegression"
      ],
      "execution_count": 1,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "a47321df-42e9-441d-8381-b5594453d420",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "# Matched Pair Calibration on MovieLens\n",
        "\n",
        "This notebook provides an example implementation of two different versions of Matched Pair Calibration (MPC):\n",
        "- `compute_theory_mpc` - computes MPC according to Definition 3 in \"Matched Pair Calibration for Ranking Fairness\"\n",
        "- `compute_practice_mpc` - computes MPC according to the additional practical concerns described in Section 4 of that paper.\n",
        "\n",
        "To execute, download the [MovieLens 25M Dataset](https://grouplens.org/datasets/movielens/) and update the following configuration cell to indicate where it's located. The rest of the cells should succeed afterwards."
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "8cdd2919-1243-4b13-885e-cb798ab02a24",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "### Configuration\n",
        "\n",
        "Modify the next cell for specifics of your run, notably the location of the zipped MovieLens 25M Dataset"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "135efe87-4f8f-42b8-a730-9d657ba5b02e",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "135efe87-4f8f-42b8-a730-9d657ba5b02e",
        "executionStartTime": 1684872470409,
        "executionStopTime": 1684872470413,
        "customOutput": null
      },
      "source": [
        "# this should be a path to the movielens 25m zip file\n",
        "MOVIELENS_LOCATION = \"/tmp/ml-25m.zip\"\n",
        "TRAIN_TEST_SPLIT = 80  # 80% towards training\n",
        "EMBEDDING_DIM = 64  # decomposes the training matrix as 64 dimensional representations\n",
        "DEFAULT_CI = 0.95  # 95% confidence intervals\n",
        "DEFAULT_MPC_PERC_THRESH = 0.01  # take the lowest 1% of possible pairs\n",
        "DEFAULT_NUM_BOOTSTRAPS = 201  #  This should be greater than (1 - DEFAULT_CI) * 50"
      ],
      "execution_count": 2,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "14def388-0bd1-4a4e-8dfb-e9b0a55108f4",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "### Load Dataset\n",
        "\n",
        "The next cells read the relevant datasets from MovieLens and create the train/test split for learning a ranking model and evaluating MPC on it.\n",
        ""
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "0eb6851f-863e-42e6-b110-bf92ce3a5cc9",
        "showInput": true,
        "customInput": null,
        "customOutput": null,
        "collapsed": false,
        "requestMsgId": "0eb6851f-863e-42e6-b110-bf92ce3a5cc9",
        "executionStartTime": 1684872537502,
        "executionStopTime": 1684872545801
      },
      "source": [
        "with ZipFile(MOVIELENS_LOCATION) as zipf:\n",
        "    with zipf.open(\"ml-25m/movies.csv\") as moviesf:\n",
        "        movies = pd.read_csv(moviesf)\n",
        "    with zipf.open(\"ml-25m/ratings.csv\") as ratingsf:\n",
        "        ratings = pd.read_csv(ratingsf)"
      ],
      "execution_count": 4,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "08bddf59-e553-45a3-911f-a80699817197",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "08bddf59-e553-45a3-911f-a80699817197",
        "executionStartTime": 1684872545815,
        "executionStopTime": 1684872547002,
        "customOutput": null
      },
      "source": [
        "# filter out null timestamps and timestmaps before 2000 (since the dataset starts in 2006)\n",
        "valid_dates = ratings.timestamp > datetime(2000, 1, 1).timestamp()\n",
        "ratings = ratings[ratings.timestamp.notnull() & valid_dates]"
      ],
      "execution_count": 5,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "9079496b-2d12-4fa6-98ac-ce0979dea782",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "9079496b-2d12-4fa6-98ac-ce0979dea782",
        "executionStartTime": 1684872547018,
        "executionStopTime": 1684872548227,
        "customOutput": null
      },
      "source": [
        "time_split = np.percentile(ratings.timestamp, TRAIN_TEST_SPLIT)\n",
        "training = ratings[ratings.timestamp < time_split]\n",
        "testing = ratings[ratings.timestamp >= time_split]"
      ],
      "execution_count": 6,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "2aa05671-8c85-404d-831b-377eca7ccb78",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "### Training\n",
        "\n",
        "These cells turn the training data into a matrix and computes a low-rank SVD decomposition storing the results in `movie_embeds` and `user_embeds` respectively."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "25e69319-2fc7-48c8-8be2-f2032d1a7767",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "25e69319-2fc7-48c8-8be2-f2032d1a7767",
        "executionStartTime": 1684872548231,
        "executionStopTime": 1684872565631,
        "customOutput": null
      },
      "source": [
        "# converts the training data to a matrix\n",
        "# this can take a while as the matrix is very large\n",
        "train_user_ids, user_inds = np.unique(training.userId, return_inverse=True)\n",
        "train_movie_ids, movie_inds = np.unique(training.movieId, return_inverse=True)\n",
        "training_matrix = np.full(\n",
        "    (train_user_ids.size, train_movie_ids.size), training.rating.mean()\n",
        ")\n",
        "training_matrix[user_inds, movie_inds] = training.rating"
      ],
      "execution_count": 7,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "5e8d32d3-ff5c-4669-8ed8-8828e740c359",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "5e8d32d3-ff5c-4669-8ed8-8828e740c359",
        "executionStartTime": 1684872565655,
        "executionStopTime": 1684872591374,
        "customOutput": null
      },
      "source": [
        "# 64 dimensional embeddings, chosen arbitrarily\n",
        "# since the matrix is large, this can take a while\n",
        "# we use a seed for deterministic results\n",
        "u, s, vt = randomized_svd(training_matrix, EMBEDDING_DIM, random_state=0)\n",
        "user_embeds = u * np.sqrt(s)\n",
        "movie_embeds = vt.T * np.sqrt(s)"
      ],
      "execution_count": 8,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "01c6ead3-0bc9-4661-9650-61c485e91041",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "### Evaluation Data\n",
        "\n",
        "We collect the evaluation data into numpy arrays to make processing as fast as possible."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "fcc228df-e58b-4c06-b693-44f859456915",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "fcc228df-e58b-4c06-b693-44f859456915",
        "executionStartTime": 1684872591386,
        "executionStopTime": 1684872592500,
        "customOutput": null
      },
      "source": [
        "# join test data on movie genres\n",
        "eval_data = testing.join(movies.set_index(\"movieId\"), \"movieId\", how=\"inner\")"
      ],
      "execution_count": 9,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "567a2d62-eaff-4a85-bdd5-d06b509f8ca2",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "567a2d62-eaff-4a85-bdd5-d06b509f8ca2",
        "executionStartTime": 1684872592546,
        "executionStopTime": 1684872593146,
        "customOutput": null
      },
      "source": [
        "# find examples in training data that have both user and movie embeddings, the rest will get filtered\n",
        "user_inds = np.minimum(np.searchsorted(train_user_ids, eval_data.userId), train_user_ids.size - 1)\n",
        "movie_inds = np.minimum(np.searchsorted(train_movie_ids, eval_data.movieId), train_movie_ids.size - 1)\n",
        "mask = (train_user_ids[user_inds] == eval_data.userId) & (train_movie_ids[movie_inds] == eval_data.movieId)"
      ],
      "execution_count": 10,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "6d053c4e-a8c7-4b7e-b11a-ce3bf629a196",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "6d053c4e-a8c7-4b7e-b11a-ce3bf629a196",
        "executionStartTime": 1684872593161,
        "executionStopTime": 1684872604581,
        "customOutput": null
      },
      "source": [
        "# extract parallel arrays of all testing data\n",
        "genre_set = {\n",
        "    genre\n",
        "    for genres in eval_data.genres[mask]\n",
        "    for genre in genres.split(\"|\")\n",
        "    if genre != \"(no genres listed)\"\n",
        "}\n",
        "genres = np.array(sorted(genre_set), \"U\")  # all genres\n",
        "batch_id = eval_data.userId.values[mask]  # \"batch\" ids, e.g. evaluation users\n",
        "labels = eval_data.rating.values[mask]  # ratings\n",
        "scores = np.sum(user_embeds[user_inds[mask]] * movie_embeds[movie_inds[mask]], 1)  # low rank predicted scores\n",
        "groups = np.char.find(eval_data.genres.values[mask].astype(\"U\")[:, None], genres).T >= 0  # boolean array of all genre memberships"
      ],
      "execution_count": 11,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "fc8cdf25-eb51-4bfb-b6b2-f123560efb9d",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "## Calibration\n",
        "\n",
        "Here we look at the post-hoc calibration on test data. Note, this is \"cheating\" in that we're calibrating on the test data itself, but this is also the best we could possibly do, e.g. represents optimal calibration, and the results show mpc errors still exist."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "a5459522-af27-4fb9-9b1e-07b9a6a1758a",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "a5459522-af27-4fb9-9b1e-07b9a6a1758a",
        "executionStartTime": 1684872604592,
        "executionStopTime": 1684872604615,
        "customOutput": null
      },
      "source": [
        "def calibrate(scores: np.ndarray, labels: np.ndarray) -> np.ndarray:\n",
        "    \"\"\"calibrates scores using isotonic regression\"\"\"\n",
        "    model = IsotonicRegression()\n",
        "    model.fit(scores, labels)\n",
        "    return model.predict(scores)"
      ],
      "execution_count": 12,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "f15042ef-8fe9-4cdd-a8c3-1067fc0f97aa",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "f15042ef-8fe9-4cdd-a8c3-1067fc0f97aa",
        "executionStartTime": 1684872604620,
        "executionStopTime": 1684872604642,
        "customOutput": null
      },
      "source": [
        "def calibration(scores: np.ndarray, labs: np.ndarray) -> Tuple[np.ndarray, np.ndarray]:\n",
        "    \"\"\"get calibration estimate and 3x standard error for score buckets\"\"\"\n",
        "    bins = np.concatenate([[-np.inf], np.linspace(0.75, 4.75, 9), [np.inf]])\n",
        "    counts, _ = np.histogram(scores, bins)\n",
        "    sums, _ = np.histogram(scores, bins, weights=labs)\n",
        "    sumsq, _ = np.histogram(scores, bins, weights=labs**2)\n",
        "    with np.errstate(all=\"ignore\"):\n",
        "        means = sums / counts\n",
        "        var = sumsq / counts - means**2\n",
        "        err = 3 * np.sqrt(var / counts)\n",
        "    return means, err"
      ],
      "execution_count": 13,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "6609c79c-a2c9-4c40-a81d-d90194041283",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "6609c79c-a2c9-4c40-a81d-d90194041283",
        "executionStartTime": 1684875945594,
        "executionStopTime": 1684875946519,
        "customOutput": null
      },
      "source": [
        "# we can calibrate (note this is testing on training set, but serves our purpose fine)\n",
        "frames = []\n",
        "for genre, group in zip(genres, groups):\n",
        "    gscores = scores[group]\n",
        "    glabels = labels[group]\n",
        "    means, err = calibration(gscores, glabels)\n",
        "    frames.append(\n",
        "        pd.DataFrame(\n",
        "            {\n",
        "                \"score\": np.linspace(0.5, 5, 10),\n",
        "                \"label\": means,\n",
        "                \"label_err\": err,\n",
        "                \"genre\": [genre] * 10,\n",
        "            }\n",
        "        )\n",
        "    )\n",
        "px.line(\n",
        "    pd.concat(frames, axis=0),\n",
        "    x=\"score\",\n",
        "    y=\"label\",\n",
        "    error_y=\"label_err\",\n",
        "    color=\"genre\",\n",
        "    title=\"Ranking scores are roughly monotonic, but not calibrated\",\n",
        "    labels={\"genre\": \"Genre\", \"label\": \"Average Rating\", \"score\": \"Ranking Score\"},\n",
        "    width=600,\n",
        "    height=400,\n",
        ")"
      ],
      "execution_count": 62,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "error_y": {
                    "array": [
                      1.1511950312609938,
                      0.5872422784624964,
                      0.3446309540351626,
                      0.19123115230378876,
                      0.0907911414588061,
                      0.03298864270283208,
                      0.007636896223976561,
                      0.02330145123231518,
                      0.10598151629245982,
                      0.5027986988491198
                    ]
                  },
                  "hovertemplate": "Genre=Action<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Action",
                  "line": {
                    "color": "#636efa",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Action",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    1.95,
                    1.3181818181818181,
                    1.420731707317073,
                    1.4787234042553192,
                    1.7804545454545455,
                    2.316942250740375,
                    3.309923513480409,
                    4.068009807056817,
                    4.326653306613227,
                    3.6315789473684212
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      1.355261854357877,
                      0.4651651993213321,
                      0.4097581221233499,
                      0.22454312601491577,
                      0.10992793110403062,
                      0.03856776518485031,
                      0.008793287902597844,
                      0.02464912759538007,
                      0.10624878393659268,
                      0.420999420566175
                    ]
                  },
                  "hovertemplate": "Genre=Adventure<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Adventure",
                  "line": {
                    "color": "#EF553B",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Adventure",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    2.5,
                    1.0909090909090908,
                    1.4262295081967213,
                    1.430635838150289,
                    1.8246835443037974,
                    2.3486377396569122,
                    3.363783249652815,
                    4.090013062581641,
                    4.362139917695473,
                    4.037037037037037
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      0,
                      0.5303300858899107,
                      1.2419663718273535,
                      0.653492179409947,
                      0.3354961225039076,
                      0.09246238161635649,
                      0.01450116241705348,
                      0.043145089179803364,
                      0.17297075062485107,
                      0.660302960768767
                    ]
                  },
                  "hovertemplate": "Genre=Animation<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Animation",
                  "line": {
                    "color": "#00cc96",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Animation",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    3,
                    0.75,
                    1.8125,
                    1.3863636363636365,
                    1.8614457831325302,
                    2.4534986713906113,
                    3.4778663015062867,
                    4.107101505210344,
                    4.381118881118881,
                    4.3
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      2.0412414523193156,
                      1.080123449734643,
                      0.7285344891097627,
                      0.389557775085878,
                      0.21327270960245115,
                      0.07204843040650706,
                      0.015273870294907526,
                      0.04687849794736043,
                      0.1921196181358545,
                      0.6788788292793861
                    ]
                  },
                  "hovertemplate": "Genre=Children<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Children",
                  "line": {
                    "color": "#ab63fa",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Children",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    2.1666666666666665,
                    1.1666666666666667,
                    1.605263157894737,
                    1.184782608695652,
                    1.7091346153846154,
                    2.2928994082840237,
                    3.3002508061626656,
                    4.065518689626208,
                    4.355072463768116,
                    4.09375
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      0.8586811592979859,
                      0.48308990029528903,
                      0.31996844949287295,
                      0.18093691633668174,
                      0.10250283002714661,
                      0.03670996077637177,
                      0.00728677284611448,
                      0.026380140367273743,
                      0.14299593214869516,
                      0.5609515724790033
                    ]
                  },
                  "hovertemplate": "Genre=Comedy<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Comedy",
                  "line": {
                    "color": "#FFA15A",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Comedy",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    1.7666666666666666,
                    1.2741935483870968,
                    1.388235294117647,
                    1.2801724137931034,
                    1.7344244984160506,
                    2.216146540027137,
                    3.2717325460351816,
                    4.049876124657713,
                    4.182492581602374,
                    3.6
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      1.8371173070873834,
                      0.8416254115301731,
                      0.5495969070182998,
                      0.2840450232044464,
                      0.17757474017367145,
                      0.06456885860768297,
                      0.010234931113914643,
                      0.027570158465048948,
                      0.12633015601852957,
                      0.6457739542595382
                    ]
                  },
                  "hovertemplate": "Genre=Crime<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Crime",
                  "line": {
                    "color": "#19d3f3",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Crime",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    1.5,
                    1.3333333333333333,
                    1.375,
                    1.2209302325581395,
                    1.6292307692307693,
                    2.3325946817083,
                    3.4491543538087477,
                    4.1244854273011695,
                    4.308450704225352,
                    4.04
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      null,
                      0,
                      1.671664033650128,
                      0.39696791425671185,
                      0.02299124969157442,
                      0.27930863218355095,
                      null,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Documentary<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Documentary",
                  "line": {
                    "color": "#FF6692",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Documentary",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    null,
                    0.5,
                    1.4285714285714286,
                    1.6853932584269662,
                    3.6516376451077943,
                    3.9597701149425286,
                    null,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      1.224744871391589,
                      0.5524390409323822,
                      0.404228532956297,
                      0.1819495422646469,
                      0.1331256018080798,
                      0.04874659632019532,
                      0.005816081816708406,
                      0.018537716910708345,
                      0.08672759922887618,
                      0.3816941753943186
                    ]
                  },
                  "hovertemplate": "Genre=Drama<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Drama",
                  "line": {
                    "color": "#B6E880",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Drama",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    1,
                    1.0384615384615385,
                    1.197674418604651,
                    1.096774193548387,
                    1.547001620745543,
                    2.281256394516063,
                    3.493905619696759,
                    4.138044818333454,
                    4.357730263157895,
                    4.074074074074074
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      1.8708286933869704,
                      0.7060752608982122,
                      0.5042413832619487,
                      0.2926640844798379,
                      0.1561930888994748,
                      0.05640085218828345,
                      0.012408495320166371,
                      0.03692770105920523,
                      0.1348419817663566,
                      0.5639064120145749
                    ]
                  },
                  "hovertemplate": "Genre=Fantasy<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Fantasy",
                  "line": {
                    "color": "#FF97FF",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Fantasy",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    1.5,
                    1.0714285714285714,
                    1.3108108108108107,
                    1.2526881720430108,
                    1.7520661157024793,
                    2.259549795361528,
                    3.3340177038807175,
                    4.102437064809855,
                    4.389671361502347,
                    3.8461538461538463
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0,
                      0.41298176213975646,
                      0.7363762625180148,
                      0.4359605601106268,
                      0.036132597096423816,
                      0.08536798781678191,
                      0.32964627506869637,
                      0.5303300858899107
                    ]
                  },
                  "hovertemplate": "Genre=Film-Noir<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Film-Noir",
                  "line": {
                    "color": "#FECB52",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Film-Noir",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.5,
                    0.7857142857142857,
                    1.15,
                    2.417910447761194,
                    3.596404215747055,
                    4.171592775041051,
                    4.566666666666666,
                    4.25
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      4.242640687119286,
                      null,
                      0.593691666901324,
                      0.41138454351145015,
                      0.194771525293829,
                      0.06738658028020389,
                      0.013971772383080179,
                      0.06465977994662168,
                      0.2649842053801065,
                      1.295189095421749
                    ]
                  },
                  "hovertemplate": "Genre=Horror<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Horror",
                  "line": {
                    "color": "#636efa",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Horror",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    2.5,
                    null,
                    1.6521739130434783,
                    1.4024390243902438,
                    1.7228464419475655,
                    2.238072965388213,
                    3.1461588269696716,
                    4.07530335474661,
                    4.348484848484849,
                    3.5
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      3.181980515339464,
                      0.9099450532861861,
                      0.9886017061149214,
                      0.32714122329746775,
                      0.19902392466912322,
                      0.0674238110485939,
                      0.017789789237128154,
                      0.04086975531090263,
                      0.13717704178981582,
                      0.6265893300500376
                    ]
                  },
                  "hovertemplate": "Genre=IMAX<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "IMAX",
                  "line": {
                    "color": "#EF553B",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "IMAX",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    2,
                    1.2,
                    1.7333333333333334,
                    1.1904761904761905,
                    1.7283105022831051,
                    2.359571129707113,
                    3.3047477097571614,
                    4.073751642575559,
                    4.407185628742515,
                    3.9761904761904763
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      0,
                      0,
                      0.5564052574362933,
                      0.38201382737004586,
                      0.15526410255117,
                      0.02416913559293347,
                      0.0809575410554573,
                      0.4420190915157398,
                      0.5303300858899107
                    ]
                  },
                  "hovertemplate": "Genre=Musical<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Musical",
                  "line": {
                    "color": "#00cc96",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Musical",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    2,
                    3,
                    0.9411764705882353,
                    1.5476190476190477,
                    2.3784067085953877,
                    3.3800613283155623,
                    4.0519323671497585,
                    4.220588235294118,
                    4.25
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      2.449489742783178,
                      1.080123449734643,
                      0.8897565210026093,
                      0.4072535570165039,
                      0.2543703786895076,
                      0.09478640990614931,
                      0.013905607436621649,
                      0.03760055934805963,
                      0.15422284812937054,
                      1.1010637168637198
                    ]
                  },
                  "hovertemplate": "Genre=Mystery<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Mystery",
                  "line": {
                    "color": "#ab63fa",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Mystery",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    1.5,
                    1.1666666666666667,
                    1.3333333333333333,
                    1.096774193548387,
                    1.638728323699422,
                    2.3548117154811714,
                    3.453373306034903,
                    4.10091743119266,
                    4.3431372549019605,
                    3.78125
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      0.7702348464916398,
                      0.9439279633531367,
                      0.4475437310761239,
                      0.2738241147846073,
                      0.16066587080287031,
                      0.06173093063120537,
                      0.010657407713245297,
                      0.038120362168649245,
                      0.19977447840976076,
                      0.7583674765938704
                    ]
                  },
                  "hovertemplate": "Genre=Romance<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Romance",
                  "line": {
                    "color": "#FFA15A",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Romance",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    1.4375,
                    1.4,
                    1.2096774193548387,
                    1.2058823529411764,
                    1.6132596685082874,
                    2.2010290986515257,
                    3.3580756461167893,
                    4.070201342281879,
                    4.2727272727272725,
                    3.8260869565217392
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      1.3191794324503396,
                      0.8172935519138764,
                      0.5508043361000953,
                      0.26188171232447677,
                      0.12715412820333788,
                      0.04394814465947201,
                      0.009626551341903853,
                      0.026551646465288466,
                      0.12304427106345475,
                      0.5543581897828112
                    ]
                  },
                  "hovertemplate": "Genre=Sci-Fi<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Sci-Fi",
                  "line": {
                    "color": "#19d3f3",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Sci-Fi",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    2.875,
                    1.125,
                    1.7083333333333333,
                    1.6125,
                    1.9348214285714285,
                    2.4064971147681127,
                    3.3675046125461257,
                    4.090535562482289,
                    4.3083109919571045,
                    3.91025641025641
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      1.2717247935843998,
                      0.45194470894909167,
                      0.32274542628967917,
                      0.21253216888314563,
                      0.10869273448451561,
                      0.03979748039502934,
                      0.007766210436828511,
                      0.02384978963092984,
                      0.11288351758401227,
                      0.6835095271929165
                    ]
                  },
                  "hovertemplate": "Genre=Thriller<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Thriller",
                  "line": {
                    "color": "#FF6692",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Thriller",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    1.7777777777777777,
                    1.2352941176470589,
                    1.4594594594594594,
                    1.353658536585366,
                    1.7238993710691823,
                    2.3065460809646856,
                    3.3570925951987673,
                    4.088971106412967,
                    4.287305122494432,
                    3.6911764705882355
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      0,
                      0,
                      0.75,
                      0.7598245411496876,
                      0.45725825970381834,
                      0.13638828264761588,
                      0.01927004848203389,
                      0.054568121628352076,
                      0.23959966610995115,
                      0.958990707493888
                    ]
                  },
                  "hovertemplate": "Genre=War<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "War",
                  "line": {
                    "color": "#B6E880",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "War",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    3,
                    1,
                    1.5,
                    1.5666666666666667,
                    1.9615384615384615,
                    2.435336976320583,
                    3.5318221874082054,
                    4.134109916367981,
                    4.46,
                    3.8076923076923075
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      0,
                      null,
                      1.6329931618554514,
                      0.6183237167940431,
                      0.541534877995355,
                      0.21417024925103276,
                      0.02974660223896182,
                      0.08564820110997988,
                      0.31433785736722636,
                      2.401171589037318
                    ]
                  },
                  "hovertemplate": "Genre=Western<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Western",
                  "line": {
                    "color": "#FF97FF",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Western",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    4,
                    null,
                    1.6666666666666667,
                    0.9375,
                    1.6756756756756757,
                    2.3407960199004973,
                    3.4350163627863486,
                    4.17433234421365,
                    4.515625,
                    2.75
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Ranking Score"
                  },
                  "type": "linear",
                  "range": [
                    0.25,
                    5.25
                  ],
                  "autorange": true
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Average Rating"
                  },
                  "type": "linear",
                  "range": [
                    -2.2140452079103174,
                    7.214045207910317
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Genre"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "Ranking scores are roughly monotonic, but not calibrated"
                },
                "height": 400,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"be28d272-80d1-4cc7-ae48-c9e2b0c2efb5\" class=\"plotly-graph-div\" style=\"height:400px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"be28d272-80d1-4cc7-ae48-c9e2b0c2efb5\")) {                    Plotly.newPlot(                        \"be28d272-80d1-4cc7-ae48-c9e2b0c2efb5\",                        [{\"error_y\":{\"array\":[1.1511950312609938,0.5872422784624964,0.3446309540351626,0.19123115230378876,0.0907911414588061,0.03298864270283208,0.007636896223976561,0.02330145123231518,0.10598151629245982,0.5027986988491198]},\"hovertemplate\":\"Genre=Action<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Action\",\"line\":{\"color\":\"#636efa\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Action\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[1.95,1.3181818181818181,1.420731707317073,1.4787234042553192,1.7804545454545455,2.316942250740375,3.309923513480409,4.068009807056817,4.326653306613227,3.6315789473684212],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[1.355261854357877,0.4651651993213321,0.4097581221233499,0.22454312601491577,0.10992793110403062,0.03856776518485031,0.008793287902597844,0.02464912759538007,0.10624878393659268,0.420999420566175]},\"hovertemplate\":\"Genre=Adventure<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Adventure\",\"line\":{\"color\":\"#EF553B\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Adventure\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[2.5,1.0909090909090908,1.4262295081967213,1.430635838150289,1.8246835443037974,2.3486377396569122,3.363783249652815,4.090013062581641,4.362139917695473,4.037037037037037],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[0.0,0.5303300858899107,1.2419663718273535,0.653492179409947,0.3354961225039076,0.09246238161635649,0.01450116241705348,0.043145089179803364,0.17297075062485107,0.660302960768767]},\"hovertemplate\":\"Genre=Animation<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Animation\",\"line\":{\"color\":\"#00cc96\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Animation\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[3.0,0.75,1.8125,1.3863636363636365,1.8614457831325302,2.4534986713906113,3.4778663015062867,4.107101505210344,4.381118881118881,4.3],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[2.0412414523193156,1.080123449734643,0.7285344891097627,0.389557775085878,0.21327270960245115,0.07204843040650706,0.015273870294907526,0.04687849794736043,0.1921196181358545,0.6788788292793861]},\"hovertemplate\":\"Genre=Children<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Children\",\"line\":{\"color\":\"#ab63fa\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Children\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[2.1666666666666665,1.1666666666666667,1.605263157894737,1.184782608695652,1.7091346153846154,2.2928994082840237,3.3002508061626656,4.065518689626208,4.355072463768116,4.09375],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[0.8586811592979859,0.48308990029528903,0.31996844949287295,0.18093691633668174,0.10250283002714661,0.03670996077637177,0.00728677284611448,0.026380140367273743,0.14299593214869516,0.5609515724790033]},\"hovertemplate\":\"Genre=Comedy<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Comedy\",\"line\":{\"color\":\"#FFA15A\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Comedy\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[1.7666666666666666,1.2741935483870968,1.388235294117647,1.2801724137931034,1.7344244984160506,2.216146540027137,3.2717325460351816,4.049876124657713,4.182492581602374,3.6],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[1.8371173070873834,0.8416254115301731,0.5495969070182998,0.2840450232044464,0.17757474017367145,0.06456885860768297,0.010234931113914643,0.027570158465048948,0.12633015601852957,0.6457739542595382]},\"hovertemplate\":\"Genre=Crime<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Crime\",\"line\":{\"color\":\"#19d3f3\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Crime\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[1.5,1.3333333333333333,1.375,1.2209302325581395,1.6292307692307693,2.3325946817083,3.4491543538087477,4.1244854273011695,4.308450704225352,4.04],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,null,0.0,1.671664033650128,0.39696791425671185,0.02299124969157442,0.27930863218355095,null,null]},\"hovertemplate\":\"Genre=Documentary<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Documentary\",\"line\":{\"color\":\"#FF6692\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Documentary\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,null,0.5,1.4285714285714286,1.6853932584269662,3.6516376451077943,3.9597701149425286,null,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[1.224744871391589,0.5524390409323822,0.404228532956297,0.1819495422646469,0.1331256018080798,0.04874659632019532,0.005816081816708406,0.018537716910708345,0.08672759922887618,0.3816941753943186]},\"hovertemplate\":\"Genre=Drama<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Drama\",\"line\":{\"color\":\"#B6E880\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Drama\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[1.0,1.0384615384615385,1.197674418604651,1.096774193548387,1.547001620745543,2.281256394516063,3.493905619696759,4.138044818333454,4.357730263157895,4.074074074074074],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[1.8708286933869704,0.7060752608982122,0.5042413832619487,0.2926640844798379,0.1561930888994748,0.05640085218828345,0.012408495320166371,0.03692770105920523,0.1348419817663566,0.5639064120145749]},\"hovertemplate\":\"Genre=Fantasy<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Fantasy\",\"line\":{\"color\":\"#FF97FF\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Fantasy\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[1.5,1.0714285714285714,1.3108108108108107,1.2526881720430108,1.7520661157024793,2.259549795361528,3.3340177038807175,4.102437064809855,4.389671361502347,3.8461538461538463],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.0,0.41298176213975646,0.7363762625180148,0.4359605601106268,0.036132597096423816,0.08536798781678191,0.32964627506869637,0.5303300858899107]},\"hovertemplate\":\"Genre=Film-Noir<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Film-Noir\",\"line\":{\"color\":\"#FECB52\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Film-Noir\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.5,0.7857142857142857,1.15,2.417910447761194,3.596404215747055,4.171592775041051,4.566666666666666,4.25],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[4.242640687119286,null,0.593691666901324,0.41138454351145015,0.194771525293829,0.06738658028020389,0.013971772383080179,0.06465977994662168,0.2649842053801065,1.295189095421749]},\"hovertemplate\":\"Genre=Horror<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Horror\",\"line\":{\"color\":\"#636efa\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Horror\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[2.5,null,1.6521739130434783,1.4024390243902438,1.7228464419475655,2.238072965388213,3.1461588269696716,4.07530335474661,4.348484848484849,3.5],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[3.181980515339464,0.9099450532861861,0.9886017061149214,0.32714122329746775,0.19902392466912322,0.0674238110485939,0.017789789237128154,0.04086975531090263,0.13717704178981582,0.6265893300500376]},\"hovertemplate\":\"Genre=IMAX<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"IMAX\",\"line\":{\"color\":\"#EF553B\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"IMAX\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[2.0,1.2,1.7333333333333334,1.1904761904761905,1.7283105022831051,2.359571129707113,3.3047477097571614,4.073751642575559,4.407185628742515,3.9761904761904763],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,0.0,0.0,0.5564052574362933,0.38201382737004586,0.15526410255117,0.02416913559293347,0.0809575410554573,0.4420190915157398,0.5303300858899107]},\"hovertemplate\":\"Genre=Musical<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Musical\",\"line\":{\"color\":\"#00cc96\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Musical\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,2.0,3.0,0.9411764705882353,1.5476190476190477,2.3784067085953877,3.3800613283155623,4.0519323671497585,4.220588235294118,4.25],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[2.449489742783178,1.080123449734643,0.8897565210026093,0.4072535570165039,0.2543703786895076,0.09478640990614931,0.013905607436621649,0.03760055934805963,0.15422284812937054,1.1010637168637198]},\"hovertemplate\":\"Genre=Mystery<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Mystery\",\"line\":{\"color\":\"#ab63fa\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Mystery\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[1.5,1.1666666666666667,1.3333333333333333,1.096774193548387,1.638728323699422,2.3548117154811714,3.453373306034903,4.10091743119266,4.3431372549019605,3.78125],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[0.7702348464916398,0.9439279633531367,0.4475437310761239,0.2738241147846073,0.16066587080287031,0.06173093063120537,0.010657407713245297,0.038120362168649245,0.19977447840976076,0.7583674765938704]},\"hovertemplate\":\"Genre=Romance<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Romance\",\"line\":{\"color\":\"#FFA15A\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Romance\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[1.4375,1.4,1.2096774193548387,1.2058823529411764,1.6132596685082874,2.2010290986515257,3.3580756461167893,4.070201342281879,4.2727272727272725,3.8260869565217392],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[1.3191794324503396,0.8172935519138764,0.5508043361000953,0.26188171232447677,0.12715412820333788,0.04394814465947201,0.009626551341903853,0.026551646465288466,0.12304427106345475,0.5543581897828112]},\"hovertemplate\":\"Genre=Sci-Fi<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Sci-Fi\",\"line\":{\"color\":\"#19d3f3\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Sci-Fi\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[2.875,1.125,1.7083333333333333,1.6125,1.9348214285714285,2.4064971147681127,3.3675046125461257,4.090535562482289,4.3083109919571045,3.91025641025641],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[1.2717247935843998,0.45194470894909167,0.32274542628967917,0.21253216888314563,0.10869273448451561,0.03979748039502934,0.007766210436828511,0.02384978963092984,0.11288351758401227,0.6835095271929165]},\"hovertemplate\":\"Genre=Thriller<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Thriller\",\"line\":{\"color\":\"#FF6692\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Thriller\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[1.7777777777777777,1.2352941176470589,1.4594594594594594,1.353658536585366,1.7238993710691823,2.3065460809646856,3.3570925951987673,4.088971106412967,4.287305122494432,3.6911764705882355],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[0.0,0.0,0.75,0.7598245411496876,0.45725825970381834,0.13638828264761588,0.01927004848203389,0.054568121628352076,0.23959966610995115,0.958990707493888]},\"hovertemplate\":\"Genre=War<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"War\",\"line\":{\"color\":\"#B6E880\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"War\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[3.0,1.0,1.5,1.5666666666666667,1.9615384615384615,2.435336976320583,3.5318221874082054,4.134109916367981,4.46,3.8076923076923075],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[0.0,null,1.6329931618554514,0.6183237167940431,0.541534877995355,0.21417024925103276,0.02974660223896182,0.08564820110997988,0.31433785736722636,2.401171589037318]},\"hovertemplate\":\"Genre=Western<br>Ranking Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Western\",\"line\":{\"color\":\"#FF97FF\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Western\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[4.0,null,1.6666666666666667,0.9375,1.6756756756756757,2.3407960199004973,3.4350163627863486,4.17433234421365,4.515625,2.75],\"yaxis\":\"y\",\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Ranking Score\"}},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Average Rating\"}},\"legend\":{\"title\":{\"text\":\"Genre\"},\"tracegroupgap\":0},\"title\":{\"text\":\"Ranking scores are roughly monotonic, but not calibrated\"},\"height\":400,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('be28d272-80d1-4cc7-ae48-c9e2b0c2efb5');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "c952e38a-01f9-4aff-b3d1-d80c38255715",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "c952e38a-01f9-4aff-b3d1-d80c38255715",
        "executionStartTime": 1684876037059,
        "executionStopTime": 1684876038117,
        "customOutput": null
      },
      "source": [
        "# we can calibrate (note this is testing on training set, but serves our purpose fine)\n",
        "frames = []\n",
        "for genre, group in zip(genres, groups):\n",
        "    gscores = scores[group]\n",
        "    glabels = labels[group]\n",
        "    calibrated = calibrate(gscores, glabels)\n",
        "    means, err = calibration(calibrated, glabels)\n",
        "    frames.append(\n",
        "        pd.DataFrame(\n",
        "            {\n",
        "                \"score\": np.linspace(0.5, 5, 10),\n",
        "                \"label\": means,\n",
        "                \"label_err\": err,\n",
        "                \"genre\": [genre] * 10,\n",
        "            }\n",
        "        )\n",
        "    )\n",
        "px.line(\n",
        "    pd.concat(frames, axis=0),\n",
        "    x=\"score\",\n",
        "    y=\"label\",\n",
        "    error_y=\"label_err\",\n",
        "    color=\"genre\",\n",
        "    title=\"Calibration works at calibrating scores\",\n",
        "    labels={\"genre\": \"Genre\", \"label\": \"Average Rating\", \"score\": \"Calibrated Score\"},\n",
        "    width=600,\n",
        "    height=400,\n",
        ")"
      ],
      "execution_count": 64,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.10773538941869819,
                      0.051187269829640863,
                      0.023791991576181393,
                      0.01214519961589322,
                      0.010863364562413085,
                      0.014079890494360956,
                      0.11226723884779774,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Action<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Action",
                  "line": {
                    "color": "#636efa",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Action",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.5402684563758389,
                    2.0902716914986854,
                    2.5550043284277817,
                    3.0159515451354153,
                    3.509585144211774,
                    3.9118567210348707,
                    4.2655677655677655,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.11002643154481365,
                      0.06619641697839389,
                      0.029766438847296926,
                      0.014774755752815024,
                      0.01192456549605431,
                      0.016125274121917502,
                      0.057400131822704176,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Adventure<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Adventure",
                  "line": {
                    "color": "#EF553B",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Adventure",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.6092931937172774,
                    2.1472602739726026,
                    2.5549861637798505,
                    3.0291057587265255,
                    3.5448991829697922,
                    3.9174383751621704,
                    4.294913071474565,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.4564204586546171,
                      0.24156936371818483,
                      0.06346668734858096,
                      0.027259642473029984,
                      0.019578964374035536,
                      0.023561956665103963,
                      0.09432294530659588,
                      0
                    ]
                  },
                  "hovertemplate": "Genre=Animation<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Animation",
                  "line": {
                    "color": "#00cc96",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Animation",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.5217391304347827,
                    2.056179775280899,
                    2.5745407945322514,
                    3.083710608078118,
                    3.6026875756353367,
                    3.9198207171314743,
                    4.354166666666667,
                    5
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.2018810163029718,
                      0.1502883927378455,
                      0.04757565684706326,
                      0.023784457374177035,
                      0.021800124368170415,
                      0.029523536432183903,
                      0.09818269164560608,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Children<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Children",
                  "line": {
                    "color": "#ab63fa",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Children",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.5069124423963134,
                    2.071748878923767,
                    2.5134667655053127,
                    3.0204789112152532,
                    3.5185151237396886,
                    3.9146341463414633,
                    4.324503311258278,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.11544929982108032,
                      0.045224181859713254,
                      0.02178386586008564,
                      0.011353038340332912,
                      0.010503072466147303,
                      0.015155997957556608,
                      null,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Comedy<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Comedy",
                  "line": {
                    "color": "#FFA15A",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Comedy",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.4463235294117647,
                    2.0600646073087017,
                    2.5833423442906573,
                    3.010762831119427,
                    3.5034772266144265,
                    3.899464211598687,
                    null,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      0,
                      0.2683819079682868,
                      0.21175847563041367,
                      0.11618712532057043,
                      0.050935248010697244,
                      0.016763074212115495,
                      0.016512622232227082,
                      0.014436688681489883,
                      0.06670502154564972,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Crime<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Crime",
                  "line": {
                    "color": "#19d3f3",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Crime",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    0.5,
                    1.2391304347826086,
                    1.4481132075471699,
                    2.0012578616352203,
                    2.533695652173913,
                    3.1061178522124537,
                    3.5480884109916366,
                    3.9150804133322974,
                    4.285185185185185,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      0,
                      0.8881544681951445,
                      null,
                      0.36092714945349025,
                      0.30839887215522477,
                      0.05734772818997687,
                      0.035532024318373434,
                      0.029994147539949247,
                      null,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Documentary<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Documentary",
                  "line": {
                    "color": "#FF6692",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Documentary",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    0.5,
                    1.0625,
                    null,
                    1.8318181818181818,
                    2.399193548387097,
                    3.143606684803731,
                    3.5845622549934664,
                    3.945019305019305,
                    null,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      0.1438653741131236,
                      0.12640157802664573,
                      0.08299211915931269,
                      0.037368672989392615,
                      0.01042452949270878,
                      0.008860118853131335,
                      0.008360094823108394,
                      0.051236540547918916,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Drama<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Drama",
                  "line": {
                    "color": "#B6E880",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Drama",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    1.0961538461538463,
                    1.5932568149210904,
                    2.049744172825469,
                    2.5623194387123402,
                    3.1050359916516403,
                    3.560365259380676,
                    3.9185480244137487,
                    4.318020154119739,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      0.44438470545041975,
                      0.18425031629171199,
                      0.0783629173211857,
                      0.035775578159427085,
                      0.021317877495317623,
                      0.016759440758218842,
                      0.024026429590102327,
                      0.0838916412081655,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Fantasy<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Fantasy",
                  "line": {
                    "color": "#FF97FF",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Fantasy",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    1.131578947368421,
                    1.4638783269961977,
                    2.0342511752854264,
                    2.577713458755427,
                    3.0364820173625464,
                    3.542511281426832,
                    3.930532486565706,
                    4.3015625,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      0.29202220451539157,
                      1.0606601717798214,
                      1.0458250331675942,
                      0.3240061902434881,
                      0.1074203637293598,
                      0.050313850204380464,
                      0.045357725828059574,
                      0.16749574335459447,
                      0.2700308624336647
                    ]
                  },
                  "hovertemplate": "Genre=Film-Noir<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Film-Noir",
                  "line": {
                    "color": "#FECB52",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Film-Noir",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    0.7857142857142857,
                    1.5,
                    2,
                    2.5656565656565657,
                    3.087370242214533,
                    3.4924209614551756,
                    3.9417619652689537,
                    4.294943820224719,
                    4.833333333333333
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.1803144489083064,
                      0.1068655647906663,
                      0.033877106053869496,
                      0.01911228303301895,
                      0.023543180202715633,
                      0.03335093306284988,
                      0.16501818389049588,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Horror<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Horror",
                  "line": {
                    "color": "#636efa",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Horror",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.6661184210526316,
                    2.088168373151308,
                    2.5310777287761854,
                    2.953824686033236,
                    3.510497858296468,
                    3.8869746308216584,
                    4.289351851851852,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.20027729760660895,
                      0.12383804111293906,
                      0.048751627015422516,
                      0.027206737801451743,
                      0.02588060394191681,
                      0.030056175786227383,
                      0.09628318029277444,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=IMAX<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "IMAX",
                  "line": {
                    "color": "#EF553B",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "IMAX",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.5375586854460095,
                    2.117543859649123,
                    2.5444721529509557,
                    3.0427205290910715,
                    3.542913238593867,
                    3.9463910867108023,
                    4.312903225806451,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.3251205789748391,
                      0.22734989004848377,
                      0.15837451069932665,
                      0.03598443971123586,
                      0.03482819484120286,
                      0.046339913333402295,
                      0.20743319156664836,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Musical<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Musical",
                  "line": {
                    "color": "#00cc96",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Musical",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.4655172413793103,
                    2.191780821917808,
                    2.5575539568345325,
                    3.0924585218702867,
                    3.585711814564954,
                    3.9068199841395717,
                    4.3008474576271185,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      0,
                      0.4455663943395034,
                      0.23403604871539746,
                      0.16250616718505742,
                      0.07815083536822401,
                      0.023236435950705632,
                      0.023296115659720926,
                      0.01838119994331415,
                      0.18623608418825374,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Mystery<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Mystery",
                  "line": {
                    "color": "#ab63fa",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Mystery",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    0.5,
                    1,
                    1.6307692307692307,
                    2.1392857142857142,
                    2.5740623013350286,
                    3.0863145747064014,
                    3.529244485435401,
                    3.9108614939273805,
                    4.324468085106383,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      0.22024092160266684,
                      0.14666625273442252,
                      0.08598955279831072,
                      0.03875072008959794,
                      0.017312968489451994,
                      0.01563702878831583,
                      0.018583264205737034,
                      0.2701646607039518,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Romance<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Romance",
                  "line": {
                    "color": "#FFA15A",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Romance",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    1.2317880794701987,
                    1.588302752293578,
                    2.0537596626844694,
                    2.5816537057609903,
                    3.054360156621656,
                    3.534579648136914,
                    3.8949134581419993,
                    4.254716981132075,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.18674110659871318,
                      0.10312403584936042,
                      0.0303612400600817,
                      0.016239037747283656,
                      0.01325503680985165,
                      0.01691908427685011,
                      0.07249172714903769,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Sci-Fi<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Sci-Fi",
                  "line": {
                    "color": "#19d3f3",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Sci-Fi",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.6567460317460319,
                    2.036954087346025,
                    2.5666524474778716,
                    3.0265548780487803,
                    3.558507015392998,
                    3.9142182713073175,
                    4.283333333333333,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.0997328123932899,
                      0.06064588456209148,
                      0.03252393156117325,
                      0.01191252818400373,
                      0.011372403338809942,
                      0.013312544278731221,
                      0.15177051390342194,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Thriller<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Thriller",
                  "line": {
                    "color": "#FF6692",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Thriller",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.5700231481481481,
                    2.1166798732171155,
                    2.526372832369942,
                    3.03988520126573,
                    3.538300900001848,
                    3.9316888669626704,
                    4.2894736842105265,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      null,
                      0.4943254382376947,
                      0.2247617160708032,
                      0.12276483008110736,
                      0.04381020478781008,
                      0.028616973986856434,
                      0.02493448915196812,
                      0.11239820836995826,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=War<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "War",
                  "line": {
                    "color": "#B6E880",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "War",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    null,
                    1.4583333333333333,
                    2.1350710900473935,
                    2.580424886191199,
                    3.0697616060225847,
                    3.4786727169597276,
                    3.9140750057168994,
                    4.339622641509434,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_y": {
                    "array": [
                      null,
                      0.6220932405998316,
                      0.8551165984267117,
                      0.4250268815458866,
                      0.15852288776215442,
                      0.05441951780754582,
                      0.04162753086333204,
                      0.04432465576749032,
                      0.23265863353981403,
                      null
                    ]
                  },
                  "hovertemplate": "Genre=Western<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>",
                  "legendgroup": "Western",
                  "line": {
                    "color": "#FF97FF",
                    "dash": "solid"
                  },
                  "marker": {
                    "symbol": "circle"
                  },
                  "mode": "lines",
                  "name": "Western",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.5,
                    1,
                    1.5,
                    2,
                    2.5,
                    3,
                    3.5,
                    4,
                    4.5,
                    5
                  ],
                  "xaxis": "x",
                  "y": [
                    null,
                    1.2,
                    1.5384615384615385,
                    2.0234375,
                    2.5141643059490084,
                    3.026719138359569,
                    3.472342147868322,
                    3.9490724536226813,
                    4.376404494382022,
                    null
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Calibrated Score"
                  },
                  "type": "linear",
                  "range": [
                    0.25,
                    5.25
                  ],
                  "autorange": true
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Average Rating"
                  },
                  "type": "linear",
                  "range": [
                    -0.09948883841526363,
                    5.3771985659871175
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Genre"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "Calibration works at calibrating scores"
                },
                "height": 400,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"029efd77-3cbd-4a82-b064-8beaa1ca770f\" class=\"plotly-graph-div\" style=\"height:400px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"029efd77-3cbd-4a82-b064-8beaa1ca770f\")) {                    Plotly.newPlot(                        \"029efd77-3cbd-4a82-b064-8beaa1ca770f\",                        [{\"error_y\":{\"array\":[null,null,0.10773538941869819,0.051187269829640863,0.023791991576181393,0.01214519961589322,0.010863364562413085,0.014079890494360956,0.11226723884779774,null]},\"hovertemplate\":\"Genre=Action<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Action\",\"line\":{\"color\":\"#636efa\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Action\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.5402684563758389,2.0902716914986854,2.5550043284277817,3.0159515451354153,3.509585144211774,3.9118567210348707,4.2655677655677655,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.11002643154481365,0.06619641697839389,0.029766438847296926,0.014774755752815024,0.01192456549605431,0.016125274121917502,0.057400131822704176,null]},\"hovertemplate\":\"Genre=Adventure<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Adventure\",\"line\":{\"color\":\"#EF553B\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Adventure\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.6092931937172774,2.1472602739726026,2.5549861637798505,3.0291057587265255,3.5448991829697922,3.9174383751621704,4.294913071474565,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.4564204586546171,0.24156936371818483,0.06346668734858096,0.027259642473029984,0.019578964374035536,0.023561956665103963,0.09432294530659588,0.0]},\"hovertemplate\":\"Genre=Animation<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Animation\",\"line\":{\"color\":\"#00cc96\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Animation\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.5217391304347827,2.056179775280899,2.5745407945322514,3.083710608078118,3.6026875756353367,3.9198207171314743,4.354166666666667,5.0],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.2018810163029718,0.1502883927378455,0.04757565684706326,0.023784457374177035,0.021800124368170415,0.029523536432183903,0.09818269164560608,null]},\"hovertemplate\":\"Genre=Children<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Children\",\"line\":{\"color\":\"#ab63fa\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Children\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.5069124423963134,2.071748878923767,2.5134667655053127,3.0204789112152532,3.5185151237396886,3.9146341463414633,4.324503311258278,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.11544929982108032,0.045224181859713254,0.02178386586008564,0.011353038340332912,0.010503072466147303,0.015155997957556608,null,null]},\"hovertemplate\":\"Genre=Comedy<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Comedy\",\"line\":{\"color\":\"#FFA15A\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Comedy\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.4463235294117647,2.0600646073087017,2.5833423442906573,3.010762831119427,3.5034772266144265,3.899464211598687,null,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[0.0,0.2683819079682868,0.21175847563041367,0.11618712532057043,0.050935248010697244,0.016763074212115495,0.016512622232227082,0.014436688681489883,0.06670502154564972,null]},\"hovertemplate\":\"Genre=Crime<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Crime\",\"line\":{\"color\":\"#19d3f3\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Crime\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[0.5,1.2391304347826086,1.4481132075471699,2.0012578616352203,2.533695652173913,3.1061178522124537,3.5480884109916366,3.9150804133322974,4.285185185185185,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[0.0,0.8881544681951445,null,0.36092714945349025,0.30839887215522477,0.05734772818997687,0.035532024318373434,0.029994147539949247,null,null]},\"hovertemplate\":\"Genre=Documentary<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Documentary\",\"line\":{\"color\":\"#FF6692\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Documentary\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[0.5,1.0625,null,1.8318181818181818,2.399193548387097,3.143606684803731,3.5845622549934664,3.945019305019305,null,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,0.1438653741131236,0.12640157802664573,0.08299211915931269,0.037368672989392615,0.01042452949270878,0.008860118853131335,0.008360094823108394,0.051236540547918916,null]},\"hovertemplate\":\"Genre=Drama<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Drama\",\"line\":{\"color\":\"#B6E880\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Drama\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,1.0961538461538463,1.5932568149210904,2.049744172825469,2.5623194387123402,3.1050359916516403,3.560365259380676,3.9185480244137487,4.318020154119739,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,0.44438470545041975,0.18425031629171199,0.0783629173211857,0.035775578159427085,0.021317877495317623,0.016759440758218842,0.024026429590102327,0.0838916412081655,null]},\"hovertemplate\":\"Genre=Fantasy<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Fantasy\",\"line\":{\"color\":\"#FF97FF\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Fantasy\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,1.131578947368421,1.4638783269961977,2.0342511752854264,2.577713458755427,3.0364820173625464,3.542511281426832,3.930532486565706,4.3015625,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,0.29202220451539157,1.0606601717798214,1.0458250331675942,0.3240061902434881,0.1074203637293598,0.050313850204380464,0.045357725828059574,0.16749574335459447,0.2700308624336647]},\"hovertemplate\":\"Genre=Film-Noir<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Film-Noir\",\"line\":{\"color\":\"#FECB52\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Film-Noir\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,0.7857142857142857,1.5,2.0,2.5656565656565657,3.087370242214533,3.4924209614551756,3.9417619652689537,4.294943820224719,4.833333333333333],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.1803144489083064,0.1068655647906663,0.033877106053869496,0.01911228303301895,0.023543180202715633,0.03335093306284988,0.16501818389049588,null]},\"hovertemplate\":\"Genre=Horror<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Horror\",\"line\":{\"color\":\"#636efa\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Horror\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.6661184210526316,2.088168373151308,2.5310777287761854,2.953824686033236,3.510497858296468,3.8869746308216584,4.289351851851852,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.20027729760660895,0.12383804111293906,0.048751627015422516,0.027206737801451743,0.02588060394191681,0.030056175786227383,0.09628318029277444,null]},\"hovertemplate\":\"Genre=IMAX<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"IMAX\",\"line\":{\"color\":\"#EF553B\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"IMAX\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.5375586854460095,2.117543859649123,2.5444721529509557,3.0427205290910715,3.542913238593867,3.9463910867108023,4.312903225806451,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.3251205789748391,0.22734989004848377,0.15837451069932665,0.03598443971123586,0.03482819484120286,0.046339913333402295,0.20743319156664836,null]},\"hovertemplate\":\"Genre=Musical<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Musical\",\"line\":{\"color\":\"#00cc96\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Musical\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.4655172413793103,2.191780821917808,2.5575539568345325,3.0924585218702867,3.585711814564954,3.9068199841395717,4.3008474576271185,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[0.0,0.4455663943395034,0.23403604871539746,0.16250616718505742,0.07815083536822401,0.023236435950705632,0.023296115659720926,0.01838119994331415,0.18623608418825374,null]},\"hovertemplate\":\"Genre=Mystery<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Mystery\",\"line\":{\"color\":\"#ab63fa\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Mystery\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[0.5,1.0,1.6307692307692307,2.1392857142857142,2.5740623013350286,3.0863145747064014,3.529244485435401,3.9108614939273805,4.324468085106383,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,0.22024092160266684,0.14666625273442252,0.08598955279831072,0.03875072008959794,0.017312968489451994,0.01563702878831583,0.018583264205737034,0.2701646607039518,null]},\"hovertemplate\":\"Genre=Romance<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Romance\",\"line\":{\"color\":\"#FFA15A\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Romance\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,1.2317880794701987,1.588302752293578,2.0537596626844694,2.5816537057609903,3.054360156621656,3.534579648136914,3.8949134581419993,4.254716981132075,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.18674110659871318,0.10312403584936042,0.0303612400600817,0.016239037747283656,0.01325503680985165,0.01691908427685011,0.07249172714903769,null]},\"hovertemplate\":\"Genre=Sci-Fi<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Sci-Fi\",\"line\":{\"color\":\"#19d3f3\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Sci-Fi\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.6567460317460319,2.036954087346025,2.5666524474778716,3.0265548780487803,3.558507015392998,3.9142182713073175,4.283333333333333,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.0997328123932899,0.06064588456209148,0.03252393156117325,0.01191252818400373,0.011372403338809942,0.013312544278731221,0.15177051390342194,null]},\"hovertemplate\":\"Genre=Thriller<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Thriller\",\"line\":{\"color\":\"#FF6692\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Thriller\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.5700231481481481,2.1166798732171155,2.526372832369942,3.03988520126573,3.538300900001848,3.9316888669626704,4.2894736842105265,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,null,0.4943254382376947,0.2247617160708032,0.12276483008110736,0.04381020478781008,0.028616973986856434,0.02493448915196812,0.11239820836995826,null]},\"hovertemplate\":\"Genre=War<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"War\",\"line\":{\"color\":\"#B6E880\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"War\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,null,1.4583333333333333,2.1350710900473935,2.580424886191199,3.0697616060225847,3.4786727169597276,3.9140750057168994,4.339622641509434,null],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_y\":{\"array\":[null,0.6220932405998316,0.8551165984267117,0.4250268815458866,0.15852288776215442,0.05441951780754582,0.04162753086333204,0.04432465576749032,0.23265863353981403,null]},\"hovertemplate\":\"Genre=Western<br>Calibrated Score=%{x}<br>Average Rating=%{y}<extra></extra>\",\"legendgroup\":\"Western\",\"line\":{\"color\":\"#FF97FF\",\"dash\":\"solid\"},\"marker\":{\"symbol\":\"circle\"},\"mode\":\"lines\",\"name\":\"Western\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.5,1.0,1.5,2.0,2.5,3.0,3.5,4.0,4.5,5.0],\"xaxis\":\"x\",\"y\":[null,1.2,1.5384615384615385,2.0234375,2.5141643059490084,3.026719138359569,3.472342147868322,3.9490724536226813,4.376404494382022,null],\"yaxis\":\"y\",\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Calibrated Score\"}},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Average Rating\"}},\"legend\":{\"title\":{\"text\":\"Genre\"},\"tracegroupgap\":0},\"title\":{\"text\":\"Calibration works at calibrating scores\"},\"height\":400,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('029efd77-3cbd-4a82-b064-8beaa1ca770f');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "b19eb514-809c-42c4-8afc-7a0d89326708",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "## Compute MPC\n",
        "\n",
        "This goes through the training data and computes mpc errors for each group under various conditions: baseline mpc, boosted group, demoted group, and calibrated. For each condition, it also computes the NDCG. Note that for the baseline group, NDCG will be identical since it's the same ranking. The result is `mpc_data` that has all of the experimental results.\n",
        "\n",
        "There a few helper functions to ease computation."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "920102e2-64bf-478b-9549-b11b4cf8bbf9",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "920102e2-64bf-478b-9549-b11b4cf8bbf9",
        "executionStartTime": 1684872604646,
        "executionStopTime": 1684872604654,
        "customOutput": null
      },
      "source": [
        "def boostrap_mean(\n",
        "    values: np.ndarray, ci: float, num_boostraps: int = DEFAULT_NUM_BOOTSTRAPS\n",
        ") -> Tuple[float, float]:\n",
        "    \"\"\"compute boostrap confidence intervals around the mean of an array\n",
        "\n",
        "    This is similar to\n",
        "    `scipy.stats.bootstrap(values, np.mean, confidence_level=ci, n_resamples=num_bootstraps, method='percentile')`\n",
        "    but in general is a bit faster and works on the large arrays we use.\n",
        "\n",
        "    Parameters\n",
        "    ----------\n",
        "    values : the values to bootstrap the mean of\n",
        "    ci : the confidence interval in [0, 100]\n",
        "    num_boostraps : the number of bootstraps to run for computing the ci\n",
        "    \"\"\"\n",
        "    if values.size:\n",
        "        bootstrap_counts = np.random.multinomial(\n",
        "            values.size,\n",
        "            np.full(values.size, 1 / values.size),\n",
        "            num_boostraps,\n",
        "        )\n",
        "        bootstrap_weights = bootstrap_counts / values.size\n",
        "        percs = [(1 - ci) / 2, (1 + ci) / 2]\n",
        "        lower, upper = np.quantile(bootstrap_weights @ values, percs)\n",
        "        return lower, upper\n",
        "    else:\n",
        "        return np.nan, np.nan"
      ],
      "execution_count": 14,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "23c74ec2-9abf-4a42-b1d0-f8efd2c6def5",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "23c74ec2-9abf-4a42-b1d0-f8efd2c6def5",
        "executionStartTime": 1684872604657,
        "executionStopTime": 1684872604676,
        "customOutput": null
      },
      "source": [
        "def batch_arange(lens: np.ndarray) -> np.ndarray:\n",
        "    \"\"\"compute the concatenation of several aranges\n",
        "    \n",
        "    This is identical to:\n",
        "    ```\n",
        "    np.concatenate([np.arange(i) for i in lens])\n",
        "    ```\n",
        "    but faster.\n",
        "    \"\"\"\n",
        "    lens = lens[lens > 0]\n",
        "    inds = lens.cumsum()\n",
        "    diffs = np.ones(inds[-1], \"i8\")\n",
        "    diffs[0] = 0\n",
        "    diffs[inds[:-1]] -= lens[:-1]\n",
        "    return diffs.cumsum()"
      ],
      "execution_count": 15,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "a5a71bff-0504-4067-94a6-740518092cc0",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "a5a71bff-0504-4067-94a6-740518092cc0",
        "executionStartTime": 1684872604679,
        "executionStopTime": 1684872604684,
        "customOutput": null
      },
      "source": [
        "def batch_pairs(inds: np.ndarray) -> np.ndarray:\n",
        "    \"\"\"compute all ways to choose pairs from the indices of a staggered batch array\n",
        "\n",
        "    This is identical to\n",
        "    ```\n",
        "    np.concatenate([np.stack(np.triu_indices(i, 1)) + o for n, o in zip(np.diff(inds), inds[:-1])], 1)\n",
        "    ```\n",
        "    but faster.\n",
        "    \"\"\"\n",
        "    lens = np.diff(inds)\n",
        "    offsets = inds[:-1].repeat(lens * (lens - 1) // 2)\n",
        "    n1 = lens - 1\n",
        "    n1range = batch_arange(n1)\n",
        "    minus = n1.repeat(n1) - n1range\n",
        "    first = n1range.repeat(minus)\n",
        "    second = batch_arange(minus) + first + 1\n",
        "    first += offsets\n",
        "    second += offsets\n",
        "    return first, second"
      ],
      "execution_count": 16,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "10ed23ea-6b78-4835-aab4-6c22b560e0d1",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "10ed23ea-6b78-4835-aab4-6c22b560e0d1",
        "executionStartTime": 1684872604691,
        "executionStopTime": 1684872604712,
        "customOutput": null
      },
      "source": [
        "def compute_dcg(batch_id: np.ndarray, label: np.ndarray) -> np.ndarray:\n",
        "    \"\"\"compute the dcg of each batch given an array of batches and coresponding labels\n",
        "\n",
        "    DCGs will be returned in sorted order by batch id\n",
        "    \"\"\"\n",
        "    inds = np.flatnonzero(batch_id[:-1] != batch_id[1:])\n",
        "    inds = np.insert(inds + 1, [0, inds.size], [0, batch_id.size])\n",
        "    lens = np.diff(inds)\n",
        "\n",
        "    discounts = np.log2(batch_arange(lens) + 2)\n",
        "    return np.add.reduceat(label / discounts, inds[:-1])"
      ],
      "execution_count": 17,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "e7d7f9e2-6a6a-4913-8069-47abb0e078c5",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "e7d7f9e2-6a6a-4913-8069-47abb0e078c5",
        "executionStartTime": 1684872604715,
        "executionStopTime": 1684872604720,
        "customOutput": null
      },
      "source": [
        "def compute_ndcg(\n",
        "    batch_id: np.ndarray,\n",
        "    label: np.ndarray,\n",
        "    score: np.ndarray,\n",
        "    *,\n",
        "    ci: float = DEFAULT_CI\n",
        ") -> Tuple[float, float, float]:\n",
        "    \"\"\"compute average ndcg and confidence intervals\n",
        "\n",
        "    NDCGs will be returned in sorted order by batch id\n",
        "    \"\"\"\n",
        "    score_order = merge_arrays((batch_id, -score)).argsort(order=[\"f0\", \"f1\"])\n",
        "    dcg = compute_dcg(batch_id[score_order], label[score_order])\n",
        "    label_order = merge_arrays((batch_id, -label)).argsort(order=[\"f0\", \"f1\"])\n",
        "    norm = compute_dcg(batch_id[label_order], label[label_order])\n",
        "\n",
        "    ndcgs = dcg / norm\n",
        "    avg = ndcgs.mean()\n",
        "    lower, upper = boostrap_mean(ndcgs, ci)\n",
        "    return lower, avg, upper"
      ],
      "execution_count": 18,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "2fafa619-708b-49f0-aec6-8101d83adad4",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "2fafa619-708b-49f0-aec6-8101d83adad4",
        "executionStartTime": 1684872604728,
        "executionStopTime": 1684872604746,
        "customOutput": null
      },
      "source": [
        "def compute_theory_mpc(\n",
        "    batch_id: np.ndarray,\n",
        "    labels: np.ndarray,\n",
        "    scores: np.ndarray,\n",
        "    group: np.ndarray,\n",
        "    *,\n",
        "    perc_thresh: float = DEFAULT_MPC_PERC_THRESH,\n",
        "    ci: float = DEFAULT_CI,\n",
        ") -> Tuple[float, float, float]:\n",
        "    \"\"\"theoretic mpc error for a set of data\n",
        "\n",
        "    Computes forward MPC errors for pairs whose score difference is in the\n",
        "    perc_thresh percentile, the first element doesn't belong to group, but\n",
        "    the second element does\n",
        "\n",
        "    Parameters\n",
        "    ----------\n",
        "    batch_id : array of batch identifiers, equal ids are in the same batch\n",
        "    labels : array of true label values\n",
        "    scores : array of predicted scores\n",
        "    group : boolean array that's true for the subgroup to measure\n",
        "    perc_thresh : the percentile threshold for similar scores\n",
        "    ci : the width of the confidene threshold\n",
        "\n",
        "    Returns\n",
        "    -------\n",
        "    lower : lower bound of confidence interval\n",
        "    mpc : the expected mpc error, higher indicates more unfairness to the\n",
        "      group in question, e.g. higher labels in expectations\n",
        "    upper : upper bound of confidence interval\n",
        "    \"\"\"\n",
        "    # order the batches so that items from the same batche are adjacent and\n",
        "    # predictions are descending\n",
        "    order = merge_arrays((batch_id, -scores)).argsort(order=[\"f0\", \"f1\"])\n",
        "    batch_id = batch_id[order]\n",
        "    labels = labels[order]\n",
        "    scores = scores[order]\n",
        "    group = group[order]\n",
        "\n",
        "    # compute all pairs pairs\n",
        "    batches = batch_id[:-1] == batch_id[1:]\n",
        "    inds = np.flatnonzero(~batches)\n",
        "    finds, sinds = batch_pairs(np.insert(inds + 1, [0, inds.size], [0, batch_id.size]))\n",
        "\n",
        "    # limit by group\n",
        "    group_pairs = (~group[finds]) & (group[sinds])\n",
        "    finds = finds[group_pairs]\n",
        "    sinds = sinds[group_pairs]\n",
        "\n",
        "    # find indices of perc_thresh lowest score differences\n",
        "    score_diffs = scores[finds] - scores[sinds]\n",
        "    part = int(score_diffs.size * perc_thresh)\n",
        "    lowest = np.argpartition(score_diffs, part)[:part]\n",
        "\n",
        "    # compute label differences for lowest score indices\n",
        "    paired_label_diffs = labels[sinds[lowest]] - labels[finds[lowest]]\n",
        "\n",
        "    # compute mpc\n",
        "    mpc = paired_label_diffs.mean()\n",
        "    lower, upper = boostrap_mean(paired_label_diffs, ci)\n",
        "    return lower, mpc, upper"
      ],
      "execution_count": 19,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "26786259-7a67-44b1-a6d6-9e6a9310928b",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "26786259-7a67-44b1-a6d6-9e6a9310928b",
        "executionStartTime": 1684872604750,
        "executionStopTime": 1684872604758,
        "customOutput": null
      },
      "source": [
        "def compute_practice_mpc(\n",
        "    batch_id: np.ndarray,\n",
        "    labels: np.ndarray,\n",
        "    scores: np.ndarray,\n",
        "    group: np.ndarray,\n",
        "    *,\n",
        "    perc_thresh: float = DEFAULT_MPC_PERC_THRESH,\n",
        "    ci: float = DEFAULT_CI,\n",
        ") -> Tuple[float, float, float]:\n",
        "    \"\"\"practical mpc error for a set of data\n",
        "\n",
        "    Computes MPC errors for pairs whos score difference is in the\n",
        "    perc_thresh percentile.\n",
        "\n",
        "    Parameters\n",
        "    ----------\n",
        "    batch_id : array of batch identifiers, equal ids are in the same batch\n",
        "    labels : array of true label values\n",
        "    scores : array of predicted scores\n",
        "    group : boolean array that's true for the subgroup to measure\n",
        "    perc_thresh : the percentile threshold for similar scores\n",
        "    ci : the width of the confidene threshold\n",
        "\n",
        "    Returns\n",
        "    -------\n",
        "    lower : lower bound of confidence interval\n",
        "    mpc : the expected mpc error, higher indicates more unfairness to\n",
        "      the group in question, e.g. higher labels in expectations\n",
        "    upper : upper bound of confidence interval\n",
        "    \"\"\"\n",
        "    # order the batches so that batches are adjacent and predictions are descending\n",
        "    order = merge_arrays((batch_id, -scores)).argsort(order=[\"f0\", \"f1\"])\n",
        "    batch_id = batch_id[order]\n",
        "    labels = labels[order]\n",
        "    scores = scores[order]\n",
        "    group = group[order]\n",
        "\n",
        "    # compute batches\n",
        "    pairs = (batch_id[:-1] == batch_id[1:]) & (group[:-1] != group[1:])\n",
        "\n",
        "    # compute the percentile\n",
        "    score_diffs = -np.diff(scores)\n",
        "    thresh = np.quantile(score_diffs[pairs], perc_thresh)\n",
        "\n",
        "    # compute matched pairs, and the corresponding label differences\n",
        "    is_mp = pairs & (score_diffs <= thresh)\n",
        "    signed_diffs = np.diff(labels) * np.where(group[1:], 1, -1)\n",
        "    paired_label_diffs = signed_diffs[is_mp]\n",
        "\n",
        "    # compute mpc\n",
        "    mpc = paired_label_diffs.mean()\n",
        "    lower, upper = boostrap_mean(paired_label_diffs, ci)\n",
        "    return lower, mpc, upper"
      ],
      "execution_count": 20,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "911abcb4-a01e-4d28-82d6-06879635a549",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "911abcb4-a01e-4d28-82d6-06879635a549",
        "executionStartTime": 1684872604762,
        "executionStopTime": 1684873653329,
        "customOutput": null
      },
      "source": [
        "# compute mpc and ndcg for various treatment and genres\n",
        "# this is computationally expensive with the bootstrapping, so it will take a while\n",
        "frames = []\n",
        "for genre, group in zip(genres, groups):\n",
        "    # amount of boost\n",
        "    boost = scores.std() / 3\n",
        "    boosted = scores + boost * group\n",
        "    demoted = scores - boost * group\n",
        "\n",
        "    calibrated = np.empty_like(scores)\n",
        "    calibrated[group] = calibrate(scores[group], labels[group])\n",
        "    calibrated[~group] = calibrate(scores[~group], labels[~group])\n",
        "\n",
        "    for name, treated in [\n",
        "        (\"Baseline\", scores),\n",
        "        (\"Boosted\", boosted),\n",
        "        (\"Demoted\", demoted),\n",
        "        (\"Calibrated\", calibrated),\n",
        "    ]:\n",
        "        tlower, tmpc, tupper = compute_theory_mpc(batch_id, labels, treated, group)\n",
        "        plower, pmpc, pupper = compute_practice_mpc(batch_id, labels, treated, group)\n",
        "        nlower, ndcg, nupper = compute_ndcg(batch_id, labels, treated)\n",
        "\n",
        "        frames.append(\n",
        "            pd.DataFrame(\n",
        "                {\n",
        "                    \"genre\": [genre],\n",
        "                    \"treatment\": [name],\n",
        "                    \"theory_mpc\": [tmpc],\n",
        "                    \"theory_lower\": [tmpc - tlower],\n",
        "                    \"theory_upper\": [tupper - tmpc],\n",
        "                    \"practice_mpc\": [pmpc],\n",
        "                    \"practice_lower\": [pmpc - plower],\n",
        "                    \"practice_upper\": [pupper - pmpc],\n",
        "                    \"ndcg\": [ndcg],\n",
        "                    \"ndcg_lower\": [ndcg - nlower],\n",
        "                    \"ndcg_upper\": [nupper - ndcg],\n",
        "                }\n",
        "            )\n",
        "        )\n",
        "    print(\"completed\", genre)\n",
        "\n",
        "mpc_data = pd.concat(frames, axis=0)"
      ],
      "execution_count": 21,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Action\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Adventure\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Animation\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Children\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Comedy\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Crime\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Documentary\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Drama\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Fantasy\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Film-Noir\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Horror\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed IMAX\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Musical\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Mystery\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Romance\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Sci-Fi\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Thriller\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed War\n"
          ]
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "completed Western\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "895ae76a-1243-4ddb-838f-520eb13ba579",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "# Results\n",
        "\n",
        "We now create plots and \"tables\" demonstrating all of the results."
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "3b23fbdb-6647-4391-9bd1-1b656b2abfad",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "This creates the LaTeX for the results table."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "8b7eff05-98ba-4660-95ec-3bcf2d0228e2",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "8b7eff05-98ba-4660-95ec-3bcf2d0228e2",
        "executionStartTime": 1684873653348,
        "executionStopTime": 1684873653358
      },
      "source": [
        "table = (\n",
        "    mpc_data[mpc_data.genre == \"Documentary\"]\n",
        "    .set_index(\"treatment\")\n",
        "    .reindex([\"Boosted\", \"Baseline\", \"Demoted\", \"Calibrated\"])\n",
        ")\n",
        "print(\n",
        "    pd.concat(\n",
        "        [\n",
        "            table.theory_mpc.combine(\n",
        "                np.maximum(table.theory_lower, table.theory_upper),\n",
        "                lambda a, b: f\"${a:.3f} \\pm {b:.3f}$\",\n",
        "            ).rename(\"MPC\"),\n",
        "            table.ndcg.combine(\n",
        "                np.maximum(table.ndcg_lower, table.ndcg_upper),\n",
        "                lambda a, b: f\"${a:.4f} \\pm {b:.4f}$\",\n",
        "            ).rename(\"NDCG\"),\n",
        "        ],\n",
        "        axis=1,\n",
        "    )\n",
        "    .reset_index()\n",
        "    .rename(columns={\"treatment\": \"Scoring Rule\"})\n",
        "    .to_latex(escape=False, index=False)\n",
        ")"
      ],
      "execution_count": 22,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "\\begin{tabular}{lll}\n\\toprule\nScoring Rule &                MPC &                 NDCG \\\\\n\\midrule\n     Boosted &  $0.006 \\pm 0.020$ &  $0.9592 \\pm 0.0008$ \\\\\n    Baseline &  $0.278 \\pm 0.011$ &  $0.9590 \\pm 0.0008$ \\\\\n     Demoted &  $0.507 \\pm 0.007$ &  $0.9587 \\pm 0.0009$ \\\\\n  Calibrated &  $0.066 \\pm 0.017$ &  $0.9595 \\pm 0.0008$ \\\\\n\\bottomrule\n\\end{tabular}\n\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "380769f0-82c6-4fad-b2b6-fec4afd2bedc",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "### Theory Version\n",
        "\n",
        "First we plot results for the theoretic implementation of MPC that are implemented in the paper."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "6e12bedd-6141-471d-b871-7e01eda1266d",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "6e12bedd-6141-471d-b871-7e01eda1266d",
        "executionStartTime": 1684873653367,
        "executionStopTime": 1684873653371,
        "customOutput": null
      },
      "source": [
        "theory_ordered = pd.concat(\n",
        "    sorted(\n",
        "        (f for _, f in mpc_data.groupby(\"genre\")),\n",
        "        key=lambda x: x[x.treatment == \"Baseline\"].theory_mpc.item(),\n",
        "    )\n",
        ")"
      ],
      "execution_count": 23,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "0254788d-8ce1-4097-beae-67060500f5cb",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "0254788d-8ce1-4097-beae-67060500f5cb",
        "executionStartTime": 1684875902285,
        "executionStopTime": 1684875902402,
        "customOutput": null
      },
      "source": [
        "treatments = [\"Boosted\", \"Baseline\", \"Demoted\"]\n",
        "px.bar(\n",
        "    theory_ordered[theory_ordered.treatment.isin(treatments)],\n",
        "    y=\"genre\",\n",
        "    x=\"theory_mpc\",\n",
        "    error_x=\"theory_upper\",\n",
        "    error_x_minus=\"theory_lower\",\n",
        "    color=\"treatment\",\n",
        "    barmode=\"group\",\n",
        "    category_orders={\"treatment\": treatments},\n",
        "    title=\"Additive boosts have expected directional effects on Matched Pair Calibration\",\n",
        "    labels={\n",
        "        \"genre\": \"Genre\",\n",
        "        \"theory_mpc\": \"Matched Pair Calibration Error\",\n",
        "        \"treatment\": \"Scoring Rule\",\n",
        "    },\n",
        "    width=600,\n",
        "    height=700,\n",
        ")"
      ],
      "execution_count": 59,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.006530866117241019,
                      0.007714415368326899,
                      0.0051710767338356,
                      0.01391137692892358,
                      0.00493225683914944,
                      0.010924730157972962,
                      0.00842932565394855,
                      0.017741609381318413,
                      0.0054750983644040185,
                      0.007021996615903081,
                      0.006606164181742896,
                      0.027784607819031235,
                      0.00869372366378407,
                      0.0159667172654189,
                      0.0077590436107306815,
                      0.015555325106294704,
                      0.0057883702236624646,
                      0.013384630306165601,
                      0.017995321216483746
                    ],
                    "arrayminus": [
                      0.006865782328389303,
                      0.008287054044124664,
                      0.00513430760385164,
                      0.014208769784885833,
                      0.00453429968583996,
                      0.010209916843384959,
                      0.009134269258456174,
                      0.018600889607763682,
                      0.006009423553338,
                      0.0066835871404407055,
                      0.0069361777358717125,
                      0.0350381116301942,
                      0.009192725659790985,
                      0.014195760949007236,
                      0.007378192052468147,
                      0.015633101731826332,
                      0.005535621058563089,
                      0.012010604248164913,
                      0.020019794853338123
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Boosted<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Boosted",
                  "marker": {
                    "color": "#636efa",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Boosted",
                  "offsetgroup": "Boosted",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    -0.42694640144492424,
                    -0.3179981416254295,
                    -0.3320118730863339,
                    -0.30993292138915507,
                    -0.3390594945944153,
                    -0.3099549667611809,
                    -0.2900317974562035,
                    -0.2698645369995956,
                    -0.266284774507831,
                    -0.2673669862756157,
                    -0.22523425069243916,
                    -0.07622326038849275,
                    -0.1966622310933688,
                    -0.16236577275538314,
                    -0.1894962431253066,
                    -0.14152753292543815,
                    -0.0782362251705021,
                    -0.18968025605379715,
                    0.006163397516645672
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "Action",
                    "IMAX",
                    "Comedy",
                    "Children",
                    "Fantasy",
                    "Western",
                    "Thriller",
                    "Adventure",
                    "Romance",
                    "Film-Noir",
                    "Mystery",
                    "Musical",
                    "Crime",
                    "War",
                    "Drama",
                    "Animation",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.005104613385315149,
                      0.004931145752847116,
                      0.003570575020316741,
                      0.00990927884368964,
                      0.00280031465353614,
                      0.006838604863684539,
                      0.00596288553431841,
                      0.009452873881035474,
                      0.00300111800233642,
                      0.004015402989269057,
                      0.0037776051175228385,
                      0.015863154406891986,
                      0.005442998345185322,
                      0.010958605664488016,
                      0.005057564473277081,
                      0.007804195804195821,
                      0.0033503916267711847,
                      0.0075011112757448345,
                      0.009316986117224924
                    ],
                    "arrayminus": [
                      0.005481481481477812,
                      0.005479050836507654,
                      0.004051750235009047,
                      0.009601749500264906,
                      0.0036302260872232844,
                      0.007432603949840369,
                      0.0052332211120761085,
                      0.011215566999619925,
                      0.0033836746675654783,
                      0.004333737288582003,
                      0.004433025563780779,
                      0.017022862823061643,
                      0.005478778120667275,
                      0.00988017429193901,
                      0.0035557665837965685,
                      0.007617715617715598,
                      0.003907584186730234,
                      0.00852595446238924,
                      0.010556933274621316
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Baseline",
                  "marker": {
                    "color": "#EF553B",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Baseline",
                  "offsetgroup": "Baseline",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    -0.3228408057179987,
                    -0.19731652754422377,
                    -0.10119178496885108,
                    -0.09290803164135245,
                    -0.09129789492710272,
                    -0.0844747931157029,
                    -0.08069409752389227,
                    -0.06159057131994608,
                    -0.059435252674773745,
                    -0.04825728436693187,
                    -0.02693897201473862,
                    -0.022572895957587807,
                    -0.01665548548682857,
                    0.015860566448801742,
                    0.021251907256644723,
                    0.043934731934731935,
                    0.07045084837994454,
                    0.0772583592631007,
                    0.27791039933251444
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "Action",
                    "IMAX",
                    "Comedy",
                    "Children",
                    "Fantasy",
                    "Western",
                    "Thriller",
                    "Adventure",
                    "Romance",
                    "Film-Noir",
                    "Mystery",
                    "Musical",
                    "Crime",
                    "War",
                    "Drama",
                    "Animation",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.00423874823539884,
                      0.0046205212774251825,
                      0.0033514317880561084,
                      0.006439807157688243,
                      0.0026342818656440725,
                      0.004504475161875743,
                      0.004493317804231595,
                      0.009543306445042365,
                      0.0029330139468668748,
                      0.0034142208067274027,
                      0.003347689135444587,
                      0.015006399788145441,
                      0.004817141753490239,
                      0.0068446549096450315,
                      0.003641700546180293,
                      0.006349790143222511,
                      0.0023501665047306886,
                      0.005516080099287279,
                      0.007240981147541126
                    ],
                    "arrayminus": [
                      0.003996057667725043,
                      0.004627293752728523,
                      0.002613899873538633,
                      0.008222777445425072,
                      0.0025214682606395367,
                      0.005136339356670266,
                      0.00468365501833326,
                      0.00870813981911503,
                      0.0027700687275839797,
                      0.0034522052915353374,
                      0.003293742488679169,
                      0.012887849229819281,
                      0.004851225303622975,
                      0.006599716960592,
                      0.003610120304094744,
                      0.005284280212884629,
                      0.0026109270285274433,
                      0.006241880112355935,
                      0.005751777871312425
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Demoted<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Demoted",
                  "marker": {
                    "color": "#00cc96",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Demoted",
                  "offsetgroup": "Demoted",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    0.029980621806581176,
                    0.1498105400033185,
                    0.15155521619446546,
                    0.19329978533976142,
                    0.15425492507156086,
                    0.1678315984209909,
                    0.2281372784497487,
                    0.1917216654444716,
                    0.22138858387112176,
                    0.19059737907054888,
                    0.23678082376529613,
                    0.47685042150328816,
                    0.3030908099387632,
                    0.25214320705421295,
                    0.3008766010351671,
                    0.3628683310977457,
                    0.40700316400508235,
                    0.31733428171201705,
                    0.5071762331790174
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "Action",
                    "IMAX",
                    "Comedy",
                    "Children",
                    "Fantasy",
                    "Western",
                    "Thriller",
                    "Adventure",
                    "Romance",
                    "Film-Noir",
                    "Mystery",
                    "Musical",
                    "Crime",
                    "War",
                    "Drama",
                    "Animation",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Matched Pair Calibration Error"
                  },
                  "type": "linear",
                  "range": [
                    -0.486491594778862,
                    0.567096625332107
                  ],
                  "autorange": true
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Genre"
                  },
                  "type": "category",
                  "range": [
                    -0.5,
                    18.5
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Scoring Rule"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "Additive boosts have expected directional effects on Matched Pair Calibration"
                },
                "barmode": "group",
                "height": 700,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"23459405-a28b-4b72-b385-dcdd702fb7af\" class=\"plotly-graph-div\" style=\"height:700px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"23459405-a28b-4b72-b385-dcdd702fb7af\")) {                    Plotly.newPlot(                        \"23459405-a28b-4b72-b385-dcdd702fb7af\",                        [{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.006530866117241019,0.007714415368326899,0.0051710767338356,0.01391137692892358,0.00493225683914944,0.010924730157972962,0.00842932565394855,0.017741609381318413,0.0054750983644040185,0.007021996615903081,0.006606164181742896,0.027784607819031235,0.00869372366378407,0.0159667172654189,0.0077590436107306815,0.015555325106294704,0.0057883702236624646,0.013384630306165601,0.017995321216483746],\"arrayminus\":[0.006865782328389303,0.008287054044124664,0.00513430760385164,0.014208769784885833,0.00453429968583996,0.010209916843384959,0.009134269258456174,0.018600889607763682,0.006009423553338,0.0066835871404407055,0.0069361777358717125,0.0350381116301942,0.009192725659790985,0.014195760949007236,0.007378192052468147,0.015633101731826332,0.005535621058563089,0.012010604248164913,0.020019794853338123]},\"hovertemplate\":\"Scoring Rule=Boosted<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Boosted\",\"marker\":{\"color\":\"#636efa\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Boosted\",\"offsetgroup\":\"Boosted\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[-0.42694640144492424,-0.3179981416254295,-0.3320118730863339,-0.30993292138915507,-0.3390594945944153,-0.3099549667611809,-0.2900317974562035,-0.2698645369995956,-0.266284774507831,-0.2673669862756157,-0.22523425069243916,-0.07622326038849275,-0.1966622310933688,-0.16236577275538314,-0.1894962431253066,-0.14152753292543815,-0.0782362251705021,-0.18968025605379715,0.006163397516645672],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"Action\",\"IMAX\",\"Comedy\",\"Children\",\"Fantasy\",\"Western\",\"Thriller\",\"Adventure\",\"Romance\",\"Film-Noir\",\"Mystery\",\"Musical\",\"Crime\",\"War\",\"Drama\",\"Animation\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.005104613385315149,0.004931145752847116,0.003570575020316741,0.00990927884368964,0.00280031465353614,0.006838604863684539,0.00596288553431841,0.009452873881035474,0.00300111800233642,0.004015402989269057,0.0037776051175228385,0.015863154406891986,0.005442998345185322,0.010958605664488016,0.005057564473277081,0.007804195804195821,0.0033503916267711847,0.0075011112757448345,0.009316986117224924],\"arrayminus\":[0.005481481481477812,0.005479050836507654,0.004051750235009047,0.009601749500264906,0.0036302260872232844,0.007432603949840369,0.0052332211120761085,0.011215566999619925,0.0033836746675654783,0.004333737288582003,0.004433025563780779,0.017022862823061643,0.005478778120667275,0.00988017429193901,0.0035557665837965685,0.007617715617715598,0.003907584186730234,0.00852595446238924,0.010556933274621316]},\"hovertemplate\":\"Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Baseline\",\"marker\":{\"color\":\"#EF553B\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Baseline\",\"offsetgroup\":\"Baseline\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[-0.3228408057179987,-0.19731652754422377,-0.10119178496885108,-0.09290803164135245,-0.09129789492710272,-0.0844747931157029,-0.08069409752389227,-0.06159057131994608,-0.059435252674773745,-0.04825728436693187,-0.02693897201473862,-0.022572895957587807,-0.01665548548682857,0.015860566448801742,0.021251907256644723,0.043934731934731935,0.07045084837994454,0.0772583592631007,0.27791039933251444],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"Action\",\"IMAX\",\"Comedy\",\"Children\",\"Fantasy\",\"Western\",\"Thriller\",\"Adventure\",\"Romance\",\"Film-Noir\",\"Mystery\",\"Musical\",\"Crime\",\"War\",\"Drama\",\"Animation\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.00423874823539884,0.0046205212774251825,0.0033514317880561084,0.006439807157688243,0.0026342818656440725,0.004504475161875743,0.004493317804231595,0.009543306445042365,0.0029330139468668748,0.0034142208067274027,0.003347689135444587,0.015006399788145441,0.004817141753490239,0.0068446549096450315,0.003641700546180293,0.006349790143222511,0.0023501665047306886,0.005516080099287279,0.007240981147541126],\"arrayminus\":[0.003996057667725043,0.004627293752728523,0.002613899873538633,0.008222777445425072,0.0025214682606395367,0.005136339356670266,0.00468365501833326,0.00870813981911503,0.0027700687275839797,0.0034522052915353374,0.003293742488679169,0.012887849229819281,0.004851225303622975,0.006599716960592,0.003610120304094744,0.005284280212884629,0.0026109270285274433,0.006241880112355935,0.005751777871312425]},\"hovertemplate\":\"Scoring Rule=Demoted<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Demoted\",\"marker\":{\"color\":\"#00cc96\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Demoted\",\"offsetgroup\":\"Demoted\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[0.029980621806581176,0.1498105400033185,0.15155521619446546,0.19329978533976142,0.15425492507156086,0.1678315984209909,0.2281372784497487,0.1917216654444716,0.22138858387112176,0.19059737907054888,0.23678082376529613,0.47685042150328816,0.3030908099387632,0.25214320705421295,0.3008766010351671,0.3628683310977457,0.40700316400508235,0.31733428171201705,0.5071762331790174],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"Action\",\"IMAX\",\"Comedy\",\"Children\",\"Fantasy\",\"Western\",\"Thriller\",\"Adventure\",\"Romance\",\"Film-Noir\",\"Mystery\",\"Musical\",\"Crime\",\"War\",\"Drama\",\"Animation\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Matched Pair Calibration Error\"}},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Genre\"}},\"legend\":{\"title\":{\"text\":\"Scoring Rule\"},\"tracegroupgap\":0},\"title\":{\"text\":\"Additive boosts have expected directional effects on Matched Pair Calibration\"},\"barmode\":\"group\",\"height\":700,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('23459405-a28b-4b72-b385-dcdd702fb7af');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "434a76b2-4e34-4c6d-9d1f-96f0e9e76313",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "434a76b2-4e34-4c6d-9d1f-96f0e9e76313",
        "executionStartTime": 1684876484821,
        "executionStopTime": 1684876484933,
        "customOutput": null
      },
      "source": [
        "treatments = [\"Calibrated\", \"Baseline\"]\n",
        "px.bar(\n",
        "    theory_ordered[theory_ordered.treatment.isin(treatments)],\n",
        "    y=\"genre\",\n",
        "    x=\"theory_mpc\",\n",
        "    error_x=\"theory_upper\",\n",
        "    error_x_minus=\"theory_lower\",\n",
        "    color=\"treatment\",\n",
        "    barmode=\"group\",\n",
        "    category_orders={\"treatment\": treatments},\n",
        "    title=\"Group Calibration does not remove Matched Pair Calibration errors\",\n",
        "    labels={\n",
        "        \"genre\": \"Genre\",\n",
        "        \"theory_mpc\": \"Matched Pair Calibration Error\",\n",
        "        \"treatment\": \"Scoring Rule\",\n",
        "    },\n",
        "    width=600,\n",
        "    height=600,\n",
        ")"
      ],
      "execution_count": 66,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.004793465482994683,
                      0.004272339566456285,
                      0.0034058183699148745,
                      0.006246880341233836,
                      0.0027550088790344635,
                      0.006345596277713141,
                      0.006037897025704718,
                      0.00983543327333506,
                      0.0026602158541104703,
                      0.004338375390230083,
                      0.0045808331159231976,
                      0.019181733889661552,
                      0.006933879141446825,
                      0.010862401135672092,
                      0.0056144465898634805,
                      0.011039270603658901,
                      0.00464109805584715,
                      0.008090383638211372,
                      0.01617565655944407
                    ],
                    "arrayminus": [
                      0.00413271717540209,
                      0.004282433694199256,
                      0.003530775869834993,
                      0.008281275997156404,
                      0.002423926238800796,
                      0.007200645844545911,
                      0.004840671999171634,
                      0.011426459244021582,
                      0.0027346483066635896,
                      0.0039313731628991405,
                      0.004378641621010471,
                      0.018776077885952713,
                      0.007109004739336419,
                      0.009265361995538485,
                      0.004746199800432897,
                      0.009579286097372016,
                      0.004282051529201858,
                      0.008884336890243906,
                      0.01722123131803919
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Calibrated<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Calibrated",
                  "marker": {
                    "color": "#636efa",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Calibrated",
                  "offsetgroup": "Calibrated",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    -0.07485305444079614,
                    -0.15629747394453278,
                    0.006525396885361665,
                    0.051601046692783564,
                    -0.005951461278380304,
                    -0.01803416725984826,
                    -0.008500297688384976,
                    0.024492157366932374,
                    -0.1302910308894678,
                    -0.03903866968414838,
                    0.028243760326984956,
                    -0.028106165971256373,
                    -0.014759804297144357,
                    0.08383187994321639,
                    -0.006421138569595811,
                    -0.0032179250342649424,
                    -0.047314621145671684,
                    -0.018102134146341462,
                    0.06593271418906452
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "Action",
                    "IMAX",
                    "Comedy",
                    "Children",
                    "Fantasy",
                    "Western",
                    "Thriller",
                    "Adventure",
                    "Romance",
                    "Film-Noir",
                    "Mystery",
                    "Musical",
                    "Crime",
                    "War",
                    "Drama",
                    "Animation",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.005104613385315149,
                      0.004931145752847116,
                      0.003570575020316741,
                      0.00990927884368964,
                      0.00280031465353614,
                      0.006838604863684539,
                      0.00596288553431841,
                      0.009452873881035474,
                      0.00300111800233642,
                      0.004015402989269057,
                      0.0037776051175228385,
                      0.015863154406891986,
                      0.005442998345185322,
                      0.010958605664488016,
                      0.005057564473277081,
                      0.007804195804195821,
                      0.0033503916267711847,
                      0.0075011112757448345,
                      0.009316986117224924
                    ],
                    "arrayminus": [
                      0.005481481481477812,
                      0.005479050836507654,
                      0.004051750235009047,
                      0.009601749500264906,
                      0.0036302260872232844,
                      0.007432603949840369,
                      0.0052332211120761085,
                      0.011215566999619925,
                      0.0033836746675654783,
                      0.004333737288582003,
                      0.004433025563780779,
                      0.017022862823061643,
                      0.005478778120667275,
                      0.00988017429193901,
                      0.0035557665837965685,
                      0.007617715617715598,
                      0.003907584186730234,
                      0.00852595446238924,
                      0.010556933274621316
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Baseline",
                  "marker": {
                    "color": "#EF553B",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Baseline",
                  "offsetgroup": "Baseline",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    -0.3228408057179987,
                    -0.19731652754422377,
                    -0.10119178496885108,
                    -0.09290803164135245,
                    -0.09129789492710272,
                    -0.0844747931157029,
                    -0.08069409752389227,
                    -0.06159057131994608,
                    -0.059435252674773745,
                    -0.04825728436693187,
                    -0.02693897201473862,
                    -0.022572895957587807,
                    -0.01665548548682857,
                    0.015860566448801742,
                    0.021251907256644723,
                    0.043934731934731935,
                    0.07045084837994454,
                    0.0772583592631007,
                    0.27791039933251444
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "Action",
                    "IMAX",
                    "Comedy",
                    "Children",
                    "Fantasy",
                    "Western",
                    "Thriller",
                    "Adventure",
                    "Romance",
                    "Film-Noir",
                    "Mystery",
                    "Musical",
                    "Crime",
                    "War",
                    "Drama",
                    "Animation",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Matched Pair Calibration Error"
                  },
                  "type": "linear",
                  "range": [
                    -0.36251949123554406,
                    0.3214245894858069
                  ],
                  "autorange": true
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Genre"
                  },
                  "type": "category",
                  "range": [
                    -0.5,
                    18.5
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Scoring Rule"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "Group Calibration does not remove Matched Pair Calibration errors"
                },
                "barmode": "group",
                "height": 600,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"1d634833-2d11-454b-8baa-90c044139735\" class=\"plotly-graph-div\" style=\"height:600px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"1d634833-2d11-454b-8baa-90c044139735\")) {                    Plotly.newPlot(                        \"1d634833-2d11-454b-8baa-90c044139735\",                        [{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.004793465482994683,0.004272339566456285,0.0034058183699148745,0.006246880341233836,0.0027550088790344635,0.006345596277713141,0.006037897025704718,0.00983543327333506,0.0026602158541104703,0.004338375390230083,0.0045808331159231976,0.019181733889661552,0.006933879141446825,0.010862401135672092,0.0056144465898634805,0.011039270603658901,0.00464109805584715,0.008090383638211372,0.01617565655944407],\"arrayminus\":[0.00413271717540209,0.004282433694199256,0.003530775869834993,0.008281275997156404,0.002423926238800796,0.007200645844545911,0.004840671999171634,0.011426459244021582,0.0027346483066635896,0.0039313731628991405,0.004378641621010471,0.018776077885952713,0.007109004739336419,0.009265361995538485,0.004746199800432897,0.009579286097372016,0.004282051529201858,0.008884336890243906,0.01722123131803919]},\"hovertemplate\":\"Scoring Rule=Calibrated<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Calibrated\",\"marker\":{\"color\":\"#636efa\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Calibrated\",\"offsetgroup\":\"Calibrated\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[-0.07485305444079614,-0.15629747394453278,0.006525396885361665,0.051601046692783564,-0.005951461278380304,-0.01803416725984826,-0.008500297688384976,0.024492157366932374,-0.1302910308894678,-0.03903866968414838,0.028243760326984956,-0.028106165971256373,-0.014759804297144357,0.08383187994321639,-0.006421138569595811,-0.0032179250342649424,-0.047314621145671684,-0.018102134146341462,0.06593271418906452],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"Action\",\"IMAX\",\"Comedy\",\"Children\",\"Fantasy\",\"Western\",\"Thriller\",\"Adventure\",\"Romance\",\"Film-Noir\",\"Mystery\",\"Musical\",\"Crime\",\"War\",\"Drama\",\"Animation\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.005104613385315149,0.004931145752847116,0.003570575020316741,0.00990927884368964,0.00280031465353614,0.006838604863684539,0.00596288553431841,0.009452873881035474,0.00300111800233642,0.004015402989269057,0.0037776051175228385,0.015863154406891986,0.005442998345185322,0.010958605664488016,0.005057564473277081,0.007804195804195821,0.0033503916267711847,0.0075011112757448345,0.009316986117224924],\"arrayminus\":[0.005481481481477812,0.005479050836507654,0.004051750235009047,0.009601749500264906,0.0036302260872232844,0.007432603949840369,0.0052332211120761085,0.011215566999619925,0.0033836746675654783,0.004333737288582003,0.004433025563780779,0.017022862823061643,0.005478778120667275,0.00988017429193901,0.0035557665837965685,0.007617715617715598,0.003907584186730234,0.00852595446238924,0.010556933274621316]},\"hovertemplate\":\"Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Baseline\",\"marker\":{\"color\":\"#EF553B\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Baseline\",\"offsetgroup\":\"Baseline\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[-0.3228408057179987,-0.19731652754422377,-0.10119178496885108,-0.09290803164135245,-0.09129789492710272,-0.0844747931157029,-0.08069409752389227,-0.06159057131994608,-0.059435252674773745,-0.04825728436693187,-0.02693897201473862,-0.022572895957587807,-0.01665548548682857,0.015860566448801742,0.021251907256644723,0.043934731934731935,0.07045084837994454,0.0772583592631007,0.27791039933251444],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"Action\",\"IMAX\",\"Comedy\",\"Children\",\"Fantasy\",\"Western\",\"Thriller\",\"Adventure\",\"Romance\",\"Film-Noir\",\"Mystery\",\"Musical\",\"Crime\",\"War\",\"Drama\",\"Animation\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Matched Pair Calibration Error\"}},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Genre\"}},\"legend\":{\"title\":{\"text\":\"Scoring Rule\"},\"tracegroupgap\":0},\"title\":{\"text\":\"Group Calibration does not remove Matched Pair Calibration errors\"},\"barmode\":\"group\",\"height\":600,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('1d634833-2d11-454b-8baa-90c044139735');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "7537cb8d-b63a-4ac3-867b-7d2fa954ebd8",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "### Practice Version\n",
        "\n",
        "Now we plots the same charts for the version of MPC that often makes more sense in practice. The qualitative results are identical."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "6a8100c4-2223-4bdf-a203-dc9bb30a0a2a",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "6a8100c4-2223-4bdf-a203-dc9bb30a0a2a",
        "executionStartTime": 1684874142712,
        "executionStopTime": 1684874142722,
        "customOutput": null
      },
      "source": [
        "practice_ordered = pd.concat(\n",
        "    sorted(\n",
        "        (f for _, f in mpc_data.groupby(\"genre\")),\n",
        "        key=lambda x: x[x.treatment == \"Baseline\"].practice_mpc.item(),\n",
        "    )\n",
        ")"
      ],
      "execution_count": 28,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "f210d9d8-228d-4c1a-91d9-1164db761b3a",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "f210d9d8-228d-4c1a-91d9-1164db761b3a",
        "executionStartTime": 1684875885841,
        "executionStopTime": 1684875885944,
        "customOutput": null
      },
      "source": [
        "treatments = [\"Boosted\", \"Baseline\", \"Demoted\"]\n",
        "px.bar(\n",
        "    practice_ordered[practice_ordered.treatment.isin(treatments)],\n",
        "    y=\"genre\",\n",
        "    x=\"practice_mpc\",\n",
        "    error_x=\"practice_upper\",\n",
        "    error_x_minus=\"practice_lower\",\n",
        "    color=\"treatment\",\n",
        "    barmode=\"group\",\n",
        "    category_orders={\"treatment\": treatments},\n",
        "    title=\"Additive boosts have expected directional effects on practical Matched Pair Calibration\",\n",
        "    labels={\"genre\": \"Genre\", \"practice_mpc\": \"Matched Pair Calibration Error\", \"treatment\": \"Scoring Rule\"},\n",
        "    width=600,\n",
        "    height=700,\n",
        ")"
      ],
      "execution_count": 56,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.07594936708860756,
                      0.0606319385140906,
                      0.11934156378600819,
                      0.05305466237942119,
                      0.05499325236167346,
                      0.10189982728842834,
                      0.05988372093023259,
                      0.050948699929726005,
                      0.05042016806722685,
                      0.11354581673306774,
                      0.07194994786235664,
                      0.08517350157728704,
                      0.1614906832298137,
                      0.07401812688821749,
                      0.14285714285714285,
                      0.07872340425531915,
                      0.09506398537477145,
                      0.11538461538461536,
                      0.19354838709677424
                    ],
                    "arrayminus": [
                      0.08939873417721511,
                      0.07813834329632796,
                      0.08230452674897121,
                      0.05273311897106109,
                      0.05195681511470973,
                      0.09412780656303965,
                      0.07674418604651156,
                      0.05727336612789885,
                      0.06493506493506496,
                      0.1354581673306772,
                      0.06256517205422313,
                      0.08044164037854892,
                      0.16149068322981358,
                      0.06243705941591143,
                      0.19780219780219777,
                      0.060283687943262415,
                      0.08957952468007313,
                      0.10398860398860407,
                      0.1774193548387097
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Boosted<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Boosted",
                  "marker": {
                    "color": "#636efa",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Boosted",
                  "offsetgroup": "Boosted",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    -0.4564873417721519,
                    -0.3522630230572161,
                    -0.43415637860082307,
                    -0.35498392282958197,
                    -0.35560053981106615,
                    -0.36528497409326427,
                    -0.32790697674418606,
                    -0.31834153197470133,
                    -0.2849503437738732,
                    -0.14741035856573706,
                    -0.28832116788321166,
                    -0.1995268138801262,
                    -0.2701863354037267,
                    -0.2537764350453172,
                    -0.038461538461538464,
                    -0.1425531914893617,
                    -0.27879341864716634,
                    -0.2264957264957265,
                    0
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "IMAX",
                    "Comedy",
                    "Action",
                    "Children",
                    "Fantasy",
                    "Thriller",
                    "Adventure",
                    "Musical",
                    "Romance",
                    "Mystery",
                    "Western",
                    "Crime",
                    "Film-Noir",
                    "Drama",
                    "Animation",
                    "War",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.06894484412470026,
                      0.05640535372848948,
                      0.10431654676258995,
                      0.04322328410078195,
                      0.03846153846153848,
                      0.10300136425648021,
                      0.07040358744394622,
                      0.04760753987433542,
                      0.04801136363636363,
                      0.11993243243243243,
                      0.04974207811348562,
                      0.0821078431372549,
                      0.13934426229508198,
                      0.05555555555555555,
                      0.15094339622641512,
                      0.038994457640538396,
                      0.0844686648501362,
                      0.07999999999999997,
                      0.12401574803149604
                    ],
                    "arrayminus": [
                      0.07853717026378892,
                      0.053537284894837445,
                      0.11870503597122299,
                      0.03974804517810597,
                      0.0441321499013807,
                      0.08390177353342429,
                      0.06547085201793722,
                      0.047124214596423394,
                      0.050284090909090924,
                      0.11655405405405406,
                      0.05637435519528369,
                      0.08149509803921569,
                      0.13934426229508196,
                      0.0442251461988304,
                      0.14150943396226415,
                      0.04532858273950911,
                      0.0912806539509537,
                      0.10823529411764701,
                      0.14173228346456693
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Baseline",
                  "marker": {
                    "color": "#EF553B",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Baseline",
                  "offsetgroup": "Baseline",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    -0.2673860911270983,
                    -0.1574251115360102,
                    -0.08633093525179857,
                    -0.08145091225021721,
                    -0.0601577909270217,
                    -0.06002728512960437,
                    -0.04887892376681614,
                    -0.037699371677138716,
                    -0.036931818181818184,
                    -0.03209459459459459,
                    -0.02431834929992631,
                    -0.015931372549019607,
                    -0.00819672131147541,
                    0.0003654970760233918,
                    0.02830188679245283,
                    0.051860649247822646,
                    0.11580381471389646,
                    0.1188235294117647,
                    0.13582677165354332
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "IMAX",
                    "Comedy",
                    "Action",
                    "Children",
                    "Fantasy",
                    "Thriller",
                    "Adventure",
                    "Musical",
                    "Romance",
                    "Mystery",
                    "Western",
                    "Crime",
                    "Film-Noir",
                    "Drama",
                    "Animation",
                    "War",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.08523725834797892,
                      0.06290471785383905,
                      0.08624454148471614,
                      0.04867573371510381,
                      0.05859676175790288,
                      0.08561020036429873,
                      0.07025316455696207,
                      0.04949053857350802,
                      0.05852842809364542,
                      0.11836734693877549,
                      0.06297093649085034,
                      0.07981220657277,
                      0.1574074074074074,
                      0.064051638530288,
                      0.21808510638297862,
                      0.04803749267721136,
                      0.08196721311475408,
                      0.11891117478510022,
                      0.15189873417721533
                    ],
                    "arrayminus": [
                      0.09402460456942005,
                      0.05827937095282146,
                      0.0906113537117904,
                      0.04473872584108807,
                      0.07208943716268305,
                      0.09562841530054647,
                      0.080379746835443,
                      0.05058224163027658,
                      0.06020066889632111,
                      0.12040816326530607,
                      0.07212055974165768,
                      0.08685446009389663,
                      0.13271604938271603,
                      0.06752730883813304,
                      0.19148936170212766,
                      0.051552431165788004,
                      0.08652094717668485,
                      0.11604584527220635,
                      0.12341772151898733
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Demoted<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Demoted",
                  "marker": {
                    "color": "#00cc96",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Demoted",
                  "offsetgroup": "Demoted",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    0.12478031634446397,
                    0.16975023126734506,
                    0.1812227074235808,
                    0.1875447387258411,
                    0.1831148804934464,
                    0.14571948998178508,
                    0.22974683544303798,
                    0.2314410480349345,
                    0.20317725752508362,
                    0.2571428571428571,
                    0.28040904198062433,
                    0.3599374021909233,
                    0.24074074074074073,
                    0.2874875868917577,
                    0.3829787234042553,
                    0.45928529584065614,
                    0.2959927140255009,
                    0.4040114613180516,
                    0.5
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "IMAX",
                    "Comedy",
                    "Action",
                    "Children",
                    "Fantasy",
                    "Thriller",
                    "Adventure",
                    "Musical",
                    "Romance",
                    "Mystery",
                    "Western",
                    "Crime",
                    "Film-Noir",
                    "Drama",
                    "Animation",
                    "War",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Matched Pair Calibration Error"
                  },
                  "type": "linear",
                  "range": [
                    -0.6124296765119549,
                    0.7184423347398032
                  ],
                  "autorange": true
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Genre"
                  },
                  "type": "category",
                  "range": [
                    -0.5,
                    18.5
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Scoring Rule"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "Additive boosts have expected directional effects on practical Matched Pair Calibration"
                },
                "barmode": "group",
                "height": 700,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"5616e7aa-9143-403e-82ff-18ecb61bef67\" class=\"plotly-graph-div\" style=\"height:700px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"5616e7aa-9143-403e-82ff-18ecb61bef67\")) {                    Plotly.newPlot(                        \"5616e7aa-9143-403e-82ff-18ecb61bef67\",                        [{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.07594936708860756,0.0606319385140906,0.11934156378600819,0.05305466237942119,0.05499325236167346,0.10189982728842834,0.05988372093023259,0.050948699929726005,0.05042016806722685,0.11354581673306774,0.07194994786235664,0.08517350157728704,0.1614906832298137,0.07401812688821749,0.14285714285714285,0.07872340425531915,0.09506398537477145,0.11538461538461536,0.19354838709677424],\"arrayminus\":[0.08939873417721511,0.07813834329632796,0.08230452674897121,0.05273311897106109,0.05195681511470973,0.09412780656303965,0.07674418604651156,0.05727336612789885,0.06493506493506496,0.1354581673306772,0.06256517205422313,0.08044164037854892,0.16149068322981358,0.06243705941591143,0.19780219780219777,0.060283687943262415,0.08957952468007313,0.10398860398860407,0.1774193548387097]},\"hovertemplate\":\"Scoring Rule=Boosted<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Boosted\",\"marker\":{\"color\":\"#636efa\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Boosted\",\"offsetgroup\":\"Boosted\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[-0.4564873417721519,-0.3522630230572161,-0.43415637860082307,-0.35498392282958197,-0.35560053981106615,-0.36528497409326427,-0.32790697674418606,-0.31834153197470133,-0.2849503437738732,-0.14741035856573706,-0.28832116788321166,-0.1995268138801262,-0.2701863354037267,-0.2537764350453172,-0.038461538461538464,-0.1425531914893617,-0.27879341864716634,-0.2264957264957265,0.0],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"IMAX\",\"Comedy\",\"Action\",\"Children\",\"Fantasy\",\"Thriller\",\"Adventure\",\"Musical\",\"Romance\",\"Mystery\",\"Western\",\"Crime\",\"Film-Noir\",\"Drama\",\"Animation\",\"War\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.06894484412470026,0.05640535372848948,0.10431654676258995,0.04322328410078195,0.03846153846153848,0.10300136425648021,0.07040358744394622,0.04760753987433542,0.04801136363636363,0.11993243243243243,0.04974207811348562,0.0821078431372549,0.13934426229508198,0.05555555555555555,0.15094339622641512,0.038994457640538396,0.0844686648501362,0.07999999999999997,0.12401574803149604],\"arrayminus\":[0.07853717026378892,0.053537284894837445,0.11870503597122299,0.03974804517810597,0.0441321499013807,0.08390177353342429,0.06547085201793722,0.047124214596423394,0.050284090909090924,0.11655405405405406,0.05637435519528369,0.08149509803921569,0.13934426229508196,0.0442251461988304,0.14150943396226415,0.04532858273950911,0.0912806539509537,0.10823529411764701,0.14173228346456693]},\"hovertemplate\":\"Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Baseline\",\"marker\":{\"color\":\"#EF553B\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Baseline\",\"offsetgroup\":\"Baseline\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[-0.2673860911270983,-0.1574251115360102,-0.08633093525179857,-0.08145091225021721,-0.0601577909270217,-0.06002728512960437,-0.04887892376681614,-0.037699371677138716,-0.036931818181818184,-0.03209459459459459,-0.02431834929992631,-0.015931372549019607,-0.00819672131147541,0.0003654970760233918,0.02830188679245283,0.051860649247822646,0.11580381471389646,0.1188235294117647,0.13582677165354332],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"IMAX\",\"Comedy\",\"Action\",\"Children\",\"Fantasy\",\"Thriller\",\"Adventure\",\"Musical\",\"Romance\",\"Mystery\",\"Western\",\"Crime\",\"Film-Noir\",\"Drama\",\"Animation\",\"War\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.08523725834797892,0.06290471785383905,0.08624454148471614,0.04867573371510381,0.05859676175790288,0.08561020036429873,0.07025316455696207,0.04949053857350802,0.05852842809364542,0.11836734693877549,0.06297093649085034,0.07981220657277,0.1574074074074074,0.064051638530288,0.21808510638297862,0.04803749267721136,0.08196721311475408,0.11891117478510022,0.15189873417721533],\"arrayminus\":[0.09402460456942005,0.05827937095282146,0.0906113537117904,0.04473872584108807,0.07208943716268305,0.09562841530054647,0.080379746835443,0.05058224163027658,0.06020066889632111,0.12040816326530607,0.07212055974165768,0.08685446009389663,0.13271604938271603,0.06752730883813304,0.19148936170212766,0.051552431165788004,0.08652094717668485,0.11604584527220635,0.12341772151898733]},\"hovertemplate\":\"Scoring Rule=Demoted<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Demoted\",\"marker\":{\"color\":\"#00cc96\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Demoted\",\"offsetgroup\":\"Demoted\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[0.12478031634446397,0.16975023126734506,0.1812227074235808,0.1875447387258411,0.1831148804934464,0.14571948998178508,0.22974683544303798,0.2314410480349345,0.20317725752508362,0.2571428571428571,0.28040904198062433,0.3599374021909233,0.24074074074074073,0.2874875868917577,0.3829787234042553,0.45928529584065614,0.2959927140255009,0.4040114613180516,0.5],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"IMAX\",\"Comedy\",\"Action\",\"Children\",\"Fantasy\",\"Thriller\",\"Adventure\",\"Musical\",\"Romance\",\"Mystery\",\"Western\",\"Crime\",\"Film-Noir\",\"Drama\",\"Animation\",\"War\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Matched Pair Calibration Error\"}},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Genre\"}},\"legend\":{\"title\":{\"text\":\"Scoring Rule\"},\"tracegroupgap\":0},\"title\":{\"text\":\"Additive boosts have expected directional effects on practical Matched Pair Calibration\"},\"barmode\":\"group\",\"height\":700,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('5616e7aa-9143-403e-82ff-18ecb61bef67');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "c6148480-531b-4418-8362-0fe5cda36c97",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "c6148480-531b-4418-8362-0fe5cda36c97",
        "executionStartTime": 1684875855196,
        "executionStopTime": 1684875855325,
        "customOutput": null
      },
      "source": [
        "treatments = [\"Baseline\", \"Calibrated\"]\n",
        "px.bar(\n",
        "    practice_ordered[practice_ordered.treatment.isin(treatments)],\n",
        "    y=\"genre\",\n",
        "    x=\"practice_mpc\",\n",
        "    error_x=\"practice_upper\",\n",
        "    error_x_minus=\"practice_lower\",\n",
        "    color=\"treatment\",\n",
        "    barmode=\"group\",\n",
        "    category_orders={\"treatment\": treatments},\n",
        "    title=\"Group Calibration does not remove practical Matched Pair Calibration errors\",\n",
        "    labels={\n",
        "        \"genre\": \"Genre\",\n",
        "        \"practice_mpc\": \"Matched Pair Calibration Error\",\n",
        "        \"treatment\": \"Scoring Rule\",\n",
        "    },\n",
        "    width=600,\n",
        "    height=600,\n",
        ")"
      ],
      "execution_count": 51,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.06894484412470026,
                      0.05640535372848948,
                      0.10431654676258995,
                      0.04322328410078195,
                      0.03846153846153848,
                      0.10300136425648021,
                      0.07040358744394622,
                      0.04760753987433542,
                      0.04801136363636363,
                      0.11993243243243243,
                      0.04974207811348562,
                      0.0821078431372549,
                      0.13934426229508198,
                      0.05555555555555555,
                      0.15094339622641512,
                      0.038994457640538396,
                      0.0844686648501362,
                      0.07999999999999997,
                      0.12401574803149604
                    ],
                    "arrayminus": [
                      0.07853717026378892,
                      0.053537284894837445,
                      0.11870503597122299,
                      0.03974804517810597,
                      0.0441321499013807,
                      0.08390177353342429,
                      0.06547085201793722,
                      0.047124214596423394,
                      0.050284090909090924,
                      0.11655405405405406,
                      0.05637435519528369,
                      0.08149509803921569,
                      0.13934426229508196,
                      0.0442251461988304,
                      0.14150943396226415,
                      0.04532858273950911,
                      0.0912806539509537,
                      0.10823529411764701,
                      0.14173228346456693
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Baseline",
                  "marker": {
                    "color": "#636efa",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Baseline",
                  "offsetgroup": "Baseline",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    -0.2673860911270983,
                    -0.1574251115360102,
                    -0.08633093525179857,
                    -0.08145091225021721,
                    -0.0601577909270217,
                    -0.06002728512960437,
                    -0.04887892376681614,
                    -0.037699371677138716,
                    -0.036931818181818184,
                    -0.03209459459459459,
                    -0.02431834929992631,
                    -0.015931372549019607,
                    -0.00819672131147541,
                    0.0003654970760233918,
                    0.02830188679245283,
                    0.051860649247822646,
                    0.11580381471389646,
                    0.1188235294117647,
                    0.13582677165354332
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "IMAX",
                    "Comedy",
                    "Action",
                    "Children",
                    "Fantasy",
                    "Thriller",
                    "Adventure",
                    "Musical",
                    "Romance",
                    "Mystery",
                    "Western",
                    "Crime",
                    "Film-Noir",
                    "Drama",
                    "Animation",
                    "War",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.07431551499348107,
                      0.06981519507186856,
                      0.06343656343656343,
                      0.05076923076923078,
                      0.06264501160092809,
                      0.058390578999018616,
                      0.07496977025392985,
                      0.051167964404894316,
                      0.07358490566037734,
                      0.08977035490605427,
                      0.08375314861460957,
                      0.08741830065359477,
                      0.140625,
                      0.07127771911298836,
                      0.12295081967213112,
                      0.05380794701986759,
                      0.09778597785977856,
                      0.09574468085106383,
                      0.14035087719298245
                    ],
                    "arrayminus": [
                      0.08604954367666232,
                      0.06416837782340863,
                      0.06643356643356642,
                      0.05961538461538456,
                      0.05800464037122971,
                      0.08390578999018647,
                      0.07315598548972185,
                      0.048109010011123464,
                      0.06886792452830189,
                      0.09916492693110644,
                      0.08123425692695212,
                      0.0841503267973856,
                      0.13802083333333323,
                      0.058606124604012655,
                      0.1311475409836065,
                      0.05339403973509932,
                      0.08394833948339482,
                      0.07801418439716311,
                      0.14912280701754382
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Calibrated<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Calibrated",
                  "marker": {
                    "color": "#EF553B",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Calibrated",
                  "offsetgroup": "Calibrated",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    -0.01108213820078227,
                    -0.08726899383983573,
                    -0.09540459540459541,
                    -0.02076923076923077,
                    -0.10363495746326373,
                    -0.011285574092247301,
                    -0.05380894800483676,
                    -0.031423804226918796,
                    -0.08820754716981132,
                    -0.05741127348643006,
                    0.01322418136020151,
                    -0.07107843137254902,
                    -0.010416666666666666,
                    0.02270327349524815,
                    0.0273224043715847,
                    0.04097682119205298,
                    0.02952029520295203,
                    0.03546099290780142,
                    0.02046783625730994
                  ],
                  "xaxis": "x",
                  "y": [
                    "Horror",
                    "Sci-Fi",
                    "IMAX",
                    "Comedy",
                    "Action",
                    "Children",
                    "Fantasy",
                    "Thriller",
                    "Adventure",
                    "Musical",
                    "Romance",
                    "Mystery",
                    "Western",
                    "Crime",
                    "Film-Noir",
                    "Drama",
                    "Animation",
                    "War",
                    "Documentary"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Matched Pair Calibration Error"
                  },
                  "type": "linear",
                  "range": [
                    -0.3795769158951054,
                    0.2934961741892575
                  ],
                  "autorange": true
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Genre"
                  },
                  "type": "category",
                  "range": [
                    -0.5,
                    18.5
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Scoring Rule"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "Group Calibration does not remove practical Matched Pair Calibration errors"
                },
                "barmode": "group",
                "height": 600,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"f28dfcd9-89d3-403f-bae1-13da3141d2b5\" class=\"plotly-graph-div\" style=\"height:600px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"f28dfcd9-89d3-403f-bae1-13da3141d2b5\")) {                    Plotly.newPlot(                        \"f28dfcd9-89d3-403f-bae1-13da3141d2b5\",                        [{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.06894484412470026,0.05640535372848948,0.10431654676258995,0.04322328410078195,0.03846153846153848,0.10300136425648021,0.07040358744394622,0.04760753987433542,0.04801136363636363,0.11993243243243243,0.04974207811348562,0.0821078431372549,0.13934426229508198,0.05555555555555555,0.15094339622641512,0.038994457640538396,0.0844686648501362,0.07999999999999997,0.12401574803149604],\"arrayminus\":[0.07853717026378892,0.053537284894837445,0.11870503597122299,0.03974804517810597,0.0441321499013807,0.08390177353342429,0.06547085201793722,0.047124214596423394,0.050284090909090924,0.11655405405405406,0.05637435519528369,0.08149509803921569,0.13934426229508196,0.0442251461988304,0.14150943396226415,0.04532858273950911,0.0912806539509537,0.10823529411764701,0.14173228346456693]},\"hovertemplate\":\"Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Baseline\",\"marker\":{\"color\":\"#636efa\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Baseline\",\"offsetgroup\":\"Baseline\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[-0.2673860911270983,-0.1574251115360102,-0.08633093525179857,-0.08145091225021721,-0.0601577909270217,-0.06002728512960437,-0.04887892376681614,-0.037699371677138716,-0.036931818181818184,-0.03209459459459459,-0.02431834929992631,-0.015931372549019607,-0.00819672131147541,0.0003654970760233918,0.02830188679245283,0.051860649247822646,0.11580381471389646,0.1188235294117647,0.13582677165354332],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"IMAX\",\"Comedy\",\"Action\",\"Children\",\"Fantasy\",\"Thriller\",\"Adventure\",\"Musical\",\"Romance\",\"Mystery\",\"Western\",\"Crime\",\"Film-Noir\",\"Drama\",\"Animation\",\"War\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.07431551499348107,0.06981519507186856,0.06343656343656343,0.05076923076923078,0.06264501160092809,0.058390578999018616,0.07496977025392985,0.051167964404894316,0.07358490566037734,0.08977035490605427,0.08375314861460957,0.08741830065359477,0.140625,0.07127771911298836,0.12295081967213112,0.05380794701986759,0.09778597785977856,0.09574468085106383,0.14035087719298245],\"arrayminus\":[0.08604954367666232,0.06416837782340863,0.06643356643356642,0.05961538461538456,0.05800464037122971,0.08390578999018647,0.07315598548972185,0.048109010011123464,0.06886792452830189,0.09916492693110644,0.08123425692695212,0.0841503267973856,0.13802083333333323,0.058606124604012655,0.1311475409836065,0.05339403973509932,0.08394833948339482,0.07801418439716311,0.14912280701754382]},\"hovertemplate\":\"Scoring Rule=Calibrated<br>Matched Pair Calibration Error=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Calibrated\",\"marker\":{\"color\":\"#EF553B\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Calibrated\",\"offsetgroup\":\"Calibrated\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[-0.01108213820078227,-0.08726899383983573,-0.09540459540459541,-0.02076923076923077,-0.10363495746326373,-0.011285574092247301,-0.05380894800483676,-0.031423804226918796,-0.08820754716981132,-0.05741127348643006,0.01322418136020151,-0.07107843137254902,-0.010416666666666666,0.02270327349524815,0.0273224043715847,0.04097682119205298,0.02952029520295203,0.03546099290780142,0.02046783625730994],\"xaxis\":\"x\",\"y\":[\"Horror\",\"Sci-Fi\",\"IMAX\",\"Comedy\",\"Action\",\"Children\",\"Fantasy\",\"Thriller\",\"Adventure\",\"Musical\",\"Romance\",\"Mystery\",\"Western\",\"Crime\",\"Film-Noir\",\"Drama\",\"Animation\",\"War\",\"Documentary\"],\"yaxis\":\"y\",\"type\":\"bar\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Matched Pair Calibration Error\"}},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Genre\"}},\"legend\":{\"title\":{\"text\":\"Scoring Rule\"},\"tracegroupgap\":0},\"title\":{\"text\":\"Group Calibration does not remove practical Matched Pair Calibration errors\"},\"barmode\":\"group\",\"height\":600,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('f28dfcd9-89d3-403f-bae1-13da3141d2b5');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "98ee2198-3d5c-495d-8013-4f16d315b259",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "98ee2198-3d5c-495d-8013-4f16d315b259",
        "executionStartTime": 1684875840929,
        "executionStopTime": 1684875841026,
        "customOutput": null
      },
      "source": [
        "px.bar(\n",
        "    mpc_data,\n",
        "    y=\"genre\",\n",
        "    x=\"ndcg\",\n",
        "    error_x=\"ndcg_upper\",\n",
        "    error_x_minus=\"ndcg_lower\",\n",
        "    range_x=(0.955, 0.961),\n",
        "    color=\"treatment\",\n",
        "    barmode=\"group\",\n",
        "    category_orders={\"treatment\": [\"Calibrated\", \"Demoted\", \"Baseline\", \"Boosted\"]},\n",
        "    title=\"NDCG is high and nearly identical for most scoring rules, but a few lower it significantly\",\n",
        "    labels={\n",
        "        \"genre\": \"Genre\",\n",
        "        \"theory_mpc\": \"Matched Pair Calibration Error\",\n",
        "        \"treatment\": \"Scoring Rule\",\n",
        "    },\n",
        "    width=600,\n",
        "    height=900,\n",
        ")"
      ],
      "execution_count": 48,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.0008102952472606173,
                      0.0007477880409458848,
                      0.0007174229265697329,
                      0.000796911053985383,
                      0.0009154056868549976,
                      0.0007738110472055304,
                      0.0007503374091920589,
                      0.0006718082213587051,
                      0.0007857443623086047,
                      0.0007993196410051029,
                      0.0007415487166236856,
                      0.0006976419856041804,
                      0.0007809371027029943,
                      0.0008283407970133272,
                      0.0006944344603299069,
                      0.0008376108994728737,
                      0.0009765369680653224,
                      0.0007613778454698128,
                      0.000777993606262517
                    ],
                    "arrayminus": [
                      0.0006980927360767941,
                      0.0007834961117386685,
                      0.000936369611889698,
                      0.000825225007140995,
                      0.0007922050051122342,
                      0.0008392985071229431,
                      0.000771688013021743,
                      0.0008032961728130505,
                      0.0008630225489760779,
                      0.0007361691518043001,
                      0.0007593992301481167,
                      0.0008468654185729285,
                      0.00089083060437678,
                      0.0008237258243134482,
                      0.0009306105495594519,
                      0.0007713172340557684,
                      0.0008800608827783662,
                      0.0007864086476874199,
                      0.0008337776524580676
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Calibrated<br>ndcg=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Calibrated",
                  "marker": {
                    "color": "#636efa",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Calibrated",
                  "offsetgroup": "Calibrated",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    0.9594945186988546,
                    0.959188753542762,
                    0.9590556834323535,
                    0.9590522328542399,
                    0.9594571014843969,
                    0.9590311527249231,
                    0.9595267486355139,
                    0.9596721419216042,
                    0.9591527014787651,
                    0.9590132090277588,
                    0.9591861744222739,
                    0.9592469607416299,
                    0.9590671029852686,
                    0.9589757888603959,
                    0.9590695591970193,
                    0.9591385101541099,
                    0.9591243008353173,
                    0.9590868681025051,
                    0.9590489704498725
                  ],
                  "xaxis": "x",
                  "y": [
                    "Action",
                    "Adventure",
                    "Animation",
                    "Children",
                    "Comedy",
                    "Crime",
                    "Documentary",
                    "Drama",
                    "Fantasy",
                    "Film-Noir",
                    "Horror",
                    "IMAX",
                    "Musical",
                    "Mystery",
                    "Romance",
                    "Sci-Fi",
                    "Thriller",
                    "War",
                    "Western"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.0006267038646236012,
                      0.000762307336461765,
                      0.0009471538695845494,
                      0.0008526496214883439,
                      0.0008617904157811607,
                      0.0008136485921078629,
                      0.0007642686846830449,
                      0.0008127879934466398,
                      0.0008066761724241367,
                      0.0007306162506073299,
                      0.0007711790386472073,
                      0.0008746063540335802,
                      0.0009310450594135489,
                      0.0007793615232725148,
                      0.0007377378539429325,
                      0.0008913450822041202,
                      0.000799922694173949,
                      0.0008283971651334987,
                      0.0009084892636880282
                    ],
                    "arrayminus": [
                      0.0007369601858947528,
                      0.0008800110394704408,
                      0.0008808296717746078,
                      0.001021803600345983,
                      0.0007623675847131528,
                      0.0008447829061495327,
                      0.0009034282530298032,
                      0.0008697853833421476,
                      0.0008308631816245082,
                      0.0008511754302610308,
                      0.0008473718884588477,
                      0.0007310732140733966,
                      0.0007799597352231569,
                      0.0007932013544426075,
                      0.000930301426133151,
                      0.0008471071013927967,
                      0.0008061248532071907,
                      0.0010315046079287793,
                      0.000949820911914312
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Demoted<br>ndcg=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Demoted",
                  "marker": {
                    "color": "#EF553B",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Demoted",
                  "offsetgroup": "Demoted",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    0.9592457997209448,
                    0.958939366632348,
                    0.9585721895968736,
                    0.958930244226727,
                    0.9592494522644793,
                    0.9585548803814353,
                    0.9586898158009004,
                    0.9564580079766214,
                    0.9590328168271274,
                    0.9589752640306999,
                    0.9590649026954027,
                    0.9592195460116032,
                    0.9589420202122032,
                    0.9587611844358704,
                    0.9586996713342313,
                    0.9584279091641996,
                    0.9587425128422065,
                    0.9587534578623729,
                    0.9589622794702747
                  ],
                  "xaxis": "x",
                  "y": [
                    "Action",
                    "Adventure",
                    "Animation",
                    "Children",
                    "Comedy",
                    "Crime",
                    "Documentary",
                    "Drama",
                    "Fantasy",
                    "Film-Noir",
                    "Horror",
                    "IMAX",
                    "Musical",
                    "Mystery",
                    "Romance",
                    "Sci-Fi",
                    "Thriller",
                    "War",
                    "Western"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.0006973286209187579,
                      0.0007710337305969484,
                      0.0007828764318024151,
                      0.0008319787785019406,
                      0.0007968654739941572,
                      0.0009051517652253205,
                      0.0008217152428596775,
                      0.0006904583457273406,
                      0.000717486333227102,
                      0.0008543281545781989,
                      0.0008088626529813014,
                      0.0009936064084450358,
                      0.0007466143848440243,
                      0.0008278093116514951,
                      0.0008555139230420616,
                      0.0007937110500484401,
                      0.000739501257843167,
                      0.0008371821871097085,
                      0.000708251880008226
                    ],
                    "arrayminus": [
                      0.0008004050301483323,
                      0.0008704017307636924,
                      0.0008254975308278345,
                      0.0008854236499296064,
                      0.000756016635223844,
                      0.0008293507694836499,
                      0.0007405452282296388,
                      0.000808650603414951,
                      0.0007496155055527476,
                      0.0007492727373493713,
                      0.0008464156270179268,
                      0.0006861374604910653,
                      0.0007538701274912851,
                      0.0008180383311221506,
                      0.0007555140136834559,
                      0.0007296562036849252,
                      0.0007705525194651175,
                      0.0007524482369553054,
                      0.0008186720333324127
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Baseline<br>ndcg=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Baseline",
                  "marker": {
                    "color": "#00cc96",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Baseline",
                  "offsetgroup": "Baseline",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729
                  ],
                  "xaxis": "x",
                  "y": [
                    "Action",
                    "Adventure",
                    "Animation",
                    "Children",
                    "Comedy",
                    "Crime",
                    "Documentary",
                    "Drama",
                    "Fantasy",
                    "Film-Noir",
                    "Horror",
                    "IMAX",
                    "Musical",
                    "Mystery",
                    "Romance",
                    "Sci-Fi",
                    "Thriller",
                    "War",
                    "Western"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                },
                {
                  "alignmentgroup": "True",
                  "error_x": {
                    "array": [
                      0.000918288080988372,
                      0.0008323151646115745,
                      0.0007602752866882057,
                      0.000756091462230879,
                      0.0008375244232516899,
                      0.0007714400208462813,
                      0.0006762590255579015,
                      0.0008272836458066424,
                      0.0008185122238385523,
                      0.0007530034320747392,
                      0.0008147295342457728,
                      0.0009515926400390784,
                      0.000920637519412959,
                      0.0007344884798854423,
                      0.000917520344474787,
                      0.0008197077632065009,
                      0.0008399009963703241,
                      0.0009022553374173903,
                      0.0008167027843261065
                    ],
                    "arrayminus": [
                      0.0009379823009573185,
                      0.0008963637202139552,
                      0.0008531109538195691,
                      0.0008280555824600189,
                      0.0007227557664047923,
                      0.0008129246141196367,
                      0.0008190089195768691,
                      0.0008259376121574347,
                      0.0008988159283652708,
                      0.000755567341136465,
                      0.0007871290408277831,
                      0.0007773769679642051,
                      0.0007750695572975586,
                      0.0007308246419941433,
                      0.0008418880897956837,
                      0.0007790940510622457,
                      0.0007809401315522768,
                      0.000816545998307272,
                      0.0008614020219486207
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Boosted<br>ndcg=%{x}<br>Genre=%{y}<extra></extra>",
                  "legendgroup": "Boosted",
                  "marker": {
                    "color": "#ab63fa",
                    "pattern": {
                      "shape": ""
                    }
                  },
                  "name": "Boosted",
                  "offsetgroup": "Boosted",
                  "orientation": "h",
                  "showlegend": true,
                  "textposition": "auto",
                  "x": [
                    0.9562574869164066,
                    0.9573028003386285,
                    0.9585492786872388,
                    0.9582677929638475,
                    0.9563731777128877,
                    0.9582364956868415,
                    0.9592076866855771,
                    0.9592122592086189,
                    0.9579704620982791,
                    0.9589777326655199,
                    0.9578689685129291,
                    0.9581271671949598,
                    0.9587469723838294,
                    0.9583080908323631,
                    0.9579938230214348,
                    0.9576720639208186,
                    0.9575489542323358,
                    0.9588785396101972,
                    0.958911496655765
                  ],
                  "xaxis": "x",
                  "y": [
                    "Action",
                    "Adventure",
                    "Animation",
                    "Children",
                    "Comedy",
                    "Crime",
                    "Documentary",
                    "Drama",
                    "Fantasy",
                    "Film-Noir",
                    "Horror",
                    "IMAX",
                    "Musical",
                    "Mystery",
                    "Romance",
                    "Sci-Fi",
                    "Thriller",
                    "War",
                    "Western"
                  ],
                  "yaxis": "y",
                  "type": "bar"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "ndcg"
                  },
                  "range": [
                    0.955,
                    0.961
                  ],
                  "type": "linear"
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Genre"
                  },
                  "type": "category",
                  "range": [
                    -0.5,
                    18.5
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Scoring Rule"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "NDCG is high and nearly identical for most scoring rules, but a few lower it significantly"
                },
                "barmode": "group",
                "height": 900,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"4db4b929-34b5-4bd8-b9c5-2a3b503fe3c6\" class=\"plotly-graph-div\" style=\"height:900px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"4db4b929-34b5-4bd8-b9c5-2a3b503fe3c6\")) {                    Plotly.newPlot(                        \"4db4b929-34b5-4bd8-b9c5-2a3b503fe3c6\",                        [{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.0008102952472606173,0.0007477880409458848,0.0007174229265697329,0.000796911053985383,0.0009154056868549976,0.0007738110472055304,0.0007503374091920589,0.0006718082213587051,0.0007857443623086047,0.0007993196410051029,0.0007415487166236856,0.0006976419856041804,0.0007809371027029943,0.0008283407970133272,0.0006944344603299069,0.0008376108994728737,0.0009765369680653224,0.0007613778454698128,0.000777993606262517],\"arrayminus\":[0.0006980927360767941,0.0007834961117386685,0.000936369611889698,0.000825225007140995,0.0007922050051122342,0.0008392985071229431,0.000771688013021743,0.0008032961728130505,0.0008630225489760779,0.0007361691518043001,0.0007593992301481167,0.0008468654185729285,0.00089083060437678,0.0008237258243134482,0.0009306105495594519,0.0007713172340557684,0.0008800608827783662,0.0007864086476874199,0.0008337776524580676]},\"hovertemplate\":\"Scoring Rule=Calibrated<br>ndcg=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Calibrated\",\"marker\":{\"color\":\"#636efa\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Calibrated\",\"offsetgroup\":\"Calibrated\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[0.9594945186988546,0.959188753542762,0.9590556834323535,0.9590522328542399,0.9594571014843969,0.9590311527249231,0.9595267486355139,0.9596721419216042,0.9591527014787651,0.9590132090277588,0.9591861744222739,0.9592469607416299,0.9590671029852686,0.9589757888603959,0.9590695591970193,0.9591385101541099,0.9591243008353173,0.9590868681025051,0.9590489704498725],\"xaxis\":\"x\",\"y\":[\"Action\",\"Adventure\",\"Animation\",\"Children\",\"Comedy\",\"Crime\",\"Documentary\",\"Drama\",\"Fantasy\",\"Film-Noir\",\"Horror\",\"IMAX\",\"Musical\",\"Mystery\",\"Romance\",\"Sci-Fi\",\"Thriller\",\"War\",\"Western\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.0006267038646236012,0.000762307336461765,0.0009471538695845494,0.0008526496214883439,0.0008617904157811607,0.0008136485921078629,0.0007642686846830449,0.0008127879934466398,0.0008066761724241367,0.0007306162506073299,0.0007711790386472073,0.0008746063540335802,0.0009310450594135489,0.0007793615232725148,0.0007377378539429325,0.0008913450822041202,0.000799922694173949,0.0008283971651334987,0.0009084892636880282],\"arrayminus\":[0.0007369601858947528,0.0008800110394704408,0.0008808296717746078,0.001021803600345983,0.0007623675847131528,0.0008447829061495327,0.0009034282530298032,0.0008697853833421476,0.0008308631816245082,0.0008511754302610308,0.0008473718884588477,0.0007310732140733966,0.0007799597352231569,0.0007932013544426075,0.000930301426133151,0.0008471071013927967,0.0008061248532071907,0.0010315046079287793,0.000949820911914312]},\"hovertemplate\":\"Scoring Rule=Demoted<br>ndcg=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Demoted\",\"marker\":{\"color\":\"#EF553B\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Demoted\",\"offsetgroup\":\"Demoted\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[0.9592457997209448,0.958939366632348,0.9585721895968736,0.958930244226727,0.9592494522644793,0.9585548803814353,0.9586898158009004,0.9564580079766214,0.9590328168271274,0.9589752640306999,0.9590649026954027,0.9592195460116032,0.9589420202122032,0.9587611844358704,0.9586996713342313,0.9584279091641996,0.9587425128422065,0.9587534578623729,0.9589622794702747],\"xaxis\":\"x\",\"y\":[\"Action\",\"Adventure\",\"Animation\",\"Children\",\"Comedy\",\"Crime\",\"Documentary\",\"Drama\",\"Fantasy\",\"Film-Noir\",\"Horror\",\"IMAX\",\"Musical\",\"Mystery\",\"Romance\",\"Sci-Fi\",\"Thriller\",\"War\",\"Western\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.0006973286209187579,0.0007710337305969484,0.0007828764318024151,0.0008319787785019406,0.0007968654739941572,0.0009051517652253205,0.0008217152428596775,0.0006904583457273406,0.000717486333227102,0.0008543281545781989,0.0008088626529813014,0.0009936064084450358,0.0007466143848440243,0.0008278093116514951,0.0008555139230420616,0.0007937110500484401,0.000739501257843167,0.0008371821871097085,0.000708251880008226],\"arrayminus\":[0.0008004050301483323,0.0008704017307636924,0.0008254975308278345,0.0008854236499296064,0.000756016635223844,0.0008293507694836499,0.0007405452282296388,0.000808650603414951,0.0007496155055527476,0.0007492727373493713,0.0008464156270179268,0.0006861374604910653,0.0007538701274912851,0.0008180383311221506,0.0007555140136834559,0.0007296562036849252,0.0007705525194651175,0.0007524482369553054,0.0008186720333324127]},\"hovertemplate\":\"Scoring Rule=Baseline<br>ndcg=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Baseline\",\"marker\":{\"color\":\"#00cc96\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Baseline\",\"offsetgroup\":\"Baseline\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729],\"xaxis\":\"x\",\"y\":[\"Action\",\"Adventure\",\"Animation\",\"Children\",\"Comedy\",\"Crime\",\"Documentary\",\"Drama\",\"Fantasy\",\"Film-Noir\",\"Horror\",\"IMAX\",\"Musical\",\"Mystery\",\"Romance\",\"Sci-Fi\",\"Thriller\",\"War\",\"Western\"],\"yaxis\":\"y\",\"type\":\"bar\"},{\"alignmentgroup\":\"True\",\"error_x\":{\"array\":[0.000918288080988372,0.0008323151646115745,0.0007602752866882057,0.000756091462230879,0.0008375244232516899,0.0007714400208462813,0.0006762590255579015,0.0008272836458066424,0.0008185122238385523,0.0007530034320747392,0.0008147295342457728,0.0009515926400390784,0.000920637519412959,0.0007344884798854423,0.000917520344474787,0.0008197077632065009,0.0008399009963703241,0.0009022553374173903,0.0008167027843261065],\"arrayminus\":[0.0009379823009573185,0.0008963637202139552,0.0008531109538195691,0.0008280555824600189,0.0007227557664047923,0.0008129246141196367,0.0008190089195768691,0.0008259376121574347,0.0008988159283652708,0.000755567341136465,0.0007871290408277831,0.0007773769679642051,0.0007750695572975586,0.0007308246419941433,0.0008418880897956837,0.0007790940510622457,0.0007809401315522768,0.000816545998307272,0.0008614020219486207]},\"hovertemplate\":\"Scoring Rule=Boosted<br>ndcg=%{x}<br>Genre=%{y}<extra></extra>\",\"legendgroup\":\"Boosted\",\"marker\":{\"color\":\"#ab63fa\",\"pattern\":{\"shape\":\"\"}},\"name\":\"Boosted\",\"offsetgroup\":\"Boosted\",\"orientation\":\"h\",\"showlegend\":true,\"textposition\":\"auto\",\"x\":[0.9562574869164066,0.9573028003386285,0.9585492786872388,0.9582677929638475,0.9563731777128877,0.9582364956868415,0.9592076866855771,0.9592122592086189,0.9579704620982791,0.9589777326655199,0.9578689685129291,0.9581271671949598,0.9587469723838294,0.9583080908323631,0.9579938230214348,0.9576720639208186,0.9575489542323358,0.9588785396101972,0.958911496655765],\"xaxis\":\"x\",\"y\":[\"Action\",\"Adventure\",\"Animation\",\"Children\",\"Comedy\",\"Crime\",\"Documentary\",\"Drama\",\"Fantasy\",\"Film-Noir\",\"Horror\",\"IMAX\",\"Musical\",\"Mystery\",\"Romance\",\"Sci-Fi\",\"Thriller\",\"War\",\"Western\"],\"yaxis\":\"y\",\"type\":\"bar\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"ndcg\"},\"range\":[0.955,0.961]},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Genre\"}},\"legend\":{\"title\":{\"text\":\"Scoring Rule\"},\"tracegroupgap\":0},\"title\":{\"text\":\"NDCG is high and nearly identical for most scoring rules, but a few lower it significantly\"},\"barmode\":\"group\",\"height\":900,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('4db4b929-34b5-4bd8-b9c5-2a3b503fe3c6');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "2f9c775f-a56c-457f-ab06-3a64465082a1",
        "showInput": true,
        "customInput": null,
        "customOutput": null,
        "collapsed": false,
        "requestMsgId": "2f9c775f-a56c-457f-ab06-3a64465082a1",
        "executionStartTime": 1684875768875,
        "executionStopTime": 1684875768972
      },
      "source": [
        "px.scatter(\n",
        "    mpc_data,\n",
        "    x=\"theory_mpc\",\n",
        "    y=\"ndcg\",\n",
        "    color=\"treatment\",\n",
        "    error_x=\"theory_upper\",\n",
        "    error_x_minus=\"theory_lower\",\n",
        "    error_y=\"ndcg_upper\",\n",
        "    error_y_minus=\"ndcg_lower\",\n",
        "    title=\"High magnitude MPC Errors correlate with lower NDCG indicating misranking\",\n",
        "    labels={\n",
        "        \"ndcg\": \"NDCG\",\n",
        "        \"theory_mpc\": \"Matched Pair Calibration Error\",\n",
        "        \"treatment\": \"Scoring Rule\",\n",
        "    },\n",
        "    width=600,\n",
        "    height=400,\n",
        ")"
      ],
      "execution_count": 45,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "error_x": {
                    "array": [
                      0.003570575020316741,
                      0.004015402989269057,
                      0.0075011112757448345,
                      0.006838604863684539,
                      0.00280031465353614,
                      0.005057564473277081,
                      0.009316986117224924,
                      0.0033503916267711847,
                      0.00596288553431841,
                      0.015863154406891986,
                      0.005104613385315149,
                      0.00990927884368964,
                      0.010958605664488016,
                      0.005442998345185322,
                      0.0037776051175228385,
                      0.004931145752847116,
                      0.00300111800233642,
                      0.007804195804195821,
                      0.009452873881035474
                    ],
                    "arrayminus": [
                      0.004051750235009047,
                      0.004333737288582003,
                      0.00852595446238924,
                      0.007432603949840369,
                      0.0036302260872232844,
                      0.0035557665837965685,
                      0.010556933274621316,
                      0.003907584186730234,
                      0.0052332211120761085,
                      0.017022862823061643,
                      0.005481481481477812,
                      0.009601749500264906,
                      0.00988017429193901,
                      0.005478778120667275,
                      0.004433025563780779,
                      0.005479050836507654,
                      0.0033836746675654783,
                      0.007617715617715598,
                      0.011215566999619925
                    ]
                  },
                  "error_y": {
                    "array": [
                      0.0006973286209187579,
                      0.0007710337305969484,
                      0.0007828764318024151,
                      0.0008319787785019406,
                      0.0007968654739941572,
                      0.0009051517652253205,
                      0.0008217152428596775,
                      0.0006904583457273406,
                      0.000717486333227102,
                      0.0008543281545781989,
                      0.0008088626529813014,
                      0.0009936064084450358,
                      0.0007466143848440243,
                      0.0008278093116514951,
                      0.0008555139230420616,
                      0.0007937110500484401,
                      0.000739501257843167,
                      0.0008371821871097085,
                      0.000708251880008226
                    ],
                    "arrayminus": [
                      0.0008004050301483323,
                      0.0008704017307636924,
                      0.0008254975308278345,
                      0.0008854236499296064,
                      0.000756016635223844,
                      0.0008293507694836499,
                      0.0007405452282296388,
                      0.000808650603414951,
                      0.0007496155055527476,
                      0.0007492727373493713,
                      0.0008464156270179268,
                      0.0006861374604910653,
                      0.0007538701274912851,
                      0.0008180383311221506,
                      0.0007555140136834559,
                      0.0007296562036849252,
                      0.0007705525194651175,
                      0.0007524482369553054,
                      0.0008186720333324127
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>",
                  "legendgroup": "Baseline",
                  "marker": {
                    "color": "#636efa",
                    "symbol": "circle"
                  },
                  "mode": "markers",
                  "name": "Baseline",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    -0.10119178496885108,
                    -0.04825728436693187,
                    0.0772583592631007,
                    -0.0844747931157029,
                    -0.09129789492710272,
                    0.021251907256644723,
                    0.27791039933251444,
                    0.07045084837994454,
                    -0.08069409752389227,
                    -0.022572895957587807,
                    -0.3228408057179987,
                    -0.09290803164135245,
                    0.015860566448801742,
                    -0.01665548548682857,
                    -0.02693897201473862,
                    -0.19731652754422377,
                    -0.059435252674773745,
                    0.043934731934731935,
                    -0.06159057131994608
                  ],
                  "xaxis": "x",
                  "y": [
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_x": {
                    "array": [
                      0.0051710767338356,
                      0.007021996615903081,
                      0.013384630306165601,
                      0.010924730157972962,
                      0.00493225683914944,
                      0.0077590436107306815,
                      0.017995321216483746,
                      0.0057883702236624646,
                      0.00842932565394855,
                      0.027784607819031235,
                      0.006530866117241019,
                      0.01391137692892358,
                      0.0159667172654189,
                      0.00869372366378407,
                      0.006606164181742896,
                      0.007714415368326899,
                      0.0054750983644040185,
                      0.015555325106294704,
                      0.017741609381318413
                    ],
                    "arrayminus": [
                      0.00513430760385164,
                      0.0066835871404407055,
                      0.012010604248164913,
                      0.010209916843384959,
                      0.00453429968583996,
                      0.007378192052468147,
                      0.020019794853338123,
                      0.005535621058563089,
                      0.009134269258456174,
                      0.0350381116301942,
                      0.006865782328389303,
                      0.014208769784885833,
                      0.014195760949007236,
                      0.009192725659790985,
                      0.0069361777358717125,
                      0.008287054044124664,
                      0.006009423553338,
                      0.015633101731826332,
                      0.018600889607763682
                    ]
                  },
                  "error_y": {
                    "array": [
                      0.000918288080988372,
                      0.0008323151646115745,
                      0.0007602752866882057,
                      0.000756091462230879,
                      0.0008375244232516899,
                      0.0007714400208462813,
                      0.0006762590255579015,
                      0.0008272836458066424,
                      0.0008185122238385523,
                      0.0007530034320747392,
                      0.0008147295342457728,
                      0.0009515926400390784,
                      0.000920637519412959,
                      0.0007344884798854423,
                      0.000917520344474787,
                      0.0008197077632065009,
                      0.0008399009963703241,
                      0.0009022553374173903,
                      0.0008167027843261065
                    ],
                    "arrayminus": [
                      0.0009379823009573185,
                      0.0008963637202139552,
                      0.0008531109538195691,
                      0.0008280555824600189,
                      0.0007227557664047923,
                      0.0008129246141196367,
                      0.0008190089195768691,
                      0.0008259376121574347,
                      0.0008988159283652708,
                      0.000755567341136465,
                      0.0007871290408277831,
                      0.0007773769679642051,
                      0.0007750695572975586,
                      0.0007308246419941433,
                      0.0008418880897956837,
                      0.0007790940510622457,
                      0.0007809401315522768,
                      0.000816545998307272,
                      0.0008614020219486207
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Boosted<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>",
                  "legendgroup": "Boosted",
                  "marker": {
                    "color": "#EF553B",
                    "symbol": "circle"
                  },
                  "mode": "markers",
                  "name": "Boosted",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    -0.3320118730863339,
                    -0.2673669862756157,
                    -0.18968025605379715,
                    -0.3099549667611809,
                    -0.3390594945944153,
                    -0.1894962431253066,
                    0.006163397516645672,
                    -0.0782362251705021,
                    -0.2900317974562035,
                    -0.07622326038849275,
                    -0.42694640144492424,
                    -0.30993292138915507,
                    -0.16236577275538314,
                    -0.1966622310933688,
                    -0.22523425069243916,
                    -0.3179981416254295,
                    -0.266284774507831,
                    -0.14152753292543815,
                    -0.2698645369995956
                  ],
                  "xaxis": "x",
                  "y": [
                    0.9562574869164066,
                    0.9573028003386285,
                    0.9585492786872388,
                    0.9582677929638475,
                    0.9563731777128877,
                    0.9582364956868415,
                    0.9592076866855771,
                    0.9592122592086189,
                    0.9579704620982791,
                    0.9589777326655199,
                    0.9578689685129291,
                    0.9581271671949598,
                    0.9587469723838294,
                    0.9583080908323631,
                    0.9579938230214348,
                    0.9576720639208186,
                    0.9575489542323358,
                    0.9588785396101972,
                    0.958911496655765
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_x": {
                    "array": [
                      0.0033514317880561084,
                      0.0034142208067274027,
                      0.005516080099287279,
                      0.004504475161875743,
                      0.0026342818656440725,
                      0.003641700546180293,
                      0.007240981147541126,
                      0.0023501665047306886,
                      0.004493317804231595,
                      0.015006399788145441,
                      0.00423874823539884,
                      0.006439807157688243,
                      0.0068446549096450315,
                      0.004817141753490239,
                      0.003347689135444587,
                      0.0046205212774251825,
                      0.0029330139468668748,
                      0.006349790143222511,
                      0.009543306445042365
                    ],
                    "arrayminus": [
                      0.002613899873538633,
                      0.0034522052915353374,
                      0.006241880112355935,
                      0.005136339356670266,
                      0.0025214682606395367,
                      0.003610120304094744,
                      0.005751777871312425,
                      0.0026109270285274433,
                      0.00468365501833326,
                      0.012887849229819281,
                      0.003996057667725043,
                      0.008222777445425072,
                      0.006599716960592,
                      0.004851225303622975,
                      0.003293742488679169,
                      0.004627293752728523,
                      0.0027700687275839797,
                      0.005284280212884629,
                      0.00870813981911503
                    ]
                  },
                  "error_y": {
                    "array": [
                      0.0006267038646236012,
                      0.000762307336461765,
                      0.0009471538695845494,
                      0.0008526496214883439,
                      0.0008617904157811607,
                      0.0008136485921078629,
                      0.0007642686846830449,
                      0.0008127879934466398,
                      0.0008066761724241367,
                      0.0007306162506073299,
                      0.0007711790386472073,
                      0.0008746063540335802,
                      0.0009310450594135489,
                      0.0007793615232725148,
                      0.0007377378539429325,
                      0.0008913450822041202,
                      0.000799922694173949,
                      0.0008283971651334987,
                      0.0009084892636880282
                    ],
                    "arrayminus": [
                      0.0007369601858947528,
                      0.0008800110394704408,
                      0.0008808296717746078,
                      0.001021803600345983,
                      0.0007623675847131528,
                      0.0008447829061495327,
                      0.0009034282530298032,
                      0.0008697853833421476,
                      0.0008308631816245082,
                      0.0008511754302610308,
                      0.0008473718884588477,
                      0.0007310732140733966,
                      0.0007799597352231569,
                      0.0007932013544426075,
                      0.000930301426133151,
                      0.0008471071013927967,
                      0.0008061248532071907,
                      0.0010315046079287793,
                      0.000949820911914312
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Demoted<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>",
                  "legendgroup": "Demoted",
                  "marker": {
                    "color": "#00cc96",
                    "symbol": "circle"
                  },
                  "mode": "markers",
                  "name": "Demoted",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.15155521619446546,
                    0.19059737907054888,
                    0.31733428171201705,
                    0.1678315984209909,
                    0.15425492507156086,
                    0.3008766010351671,
                    0.5071762331790174,
                    0.40700316400508235,
                    0.2281372784497487,
                    0.47685042150328816,
                    0.029980621806581176,
                    0.19329978533976142,
                    0.25214320705421295,
                    0.3030908099387632,
                    0.23678082376529613,
                    0.1498105400033185,
                    0.22138858387112176,
                    0.3628683310977457,
                    0.1917216654444716
                  ],
                  "xaxis": "x",
                  "y": [
                    0.9592457997209448,
                    0.958939366632348,
                    0.9585721895968736,
                    0.958930244226727,
                    0.9592494522644793,
                    0.9585548803814353,
                    0.9586898158009004,
                    0.9564580079766214,
                    0.9590328168271274,
                    0.9589752640306999,
                    0.9590649026954027,
                    0.9592195460116032,
                    0.9589420202122032,
                    0.9587611844358704,
                    0.9586996713342313,
                    0.9584279091641996,
                    0.9587425128422065,
                    0.9587534578623729,
                    0.9589622794702747
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_x": {
                    "array": [
                      0.0034058183699148745,
                      0.004338375390230083,
                      0.008090383638211372,
                      0.006345596277713141,
                      0.0027550088790344635,
                      0.0056144465898634805,
                      0.01617565655944407,
                      0.00464109805584715,
                      0.006037897025704718,
                      0.019181733889661552,
                      0.004793465482994683,
                      0.006246880341233836,
                      0.010862401135672092,
                      0.006933879141446825,
                      0.0045808331159231976,
                      0.004272339566456285,
                      0.0026602158541104703,
                      0.011039270603658901,
                      0.00983543327333506
                    ],
                    "arrayminus": [
                      0.003530775869834993,
                      0.0039313731628991405,
                      0.008884336890243906,
                      0.007200645844545911,
                      0.002423926238800796,
                      0.004746199800432897,
                      0.01722123131803919,
                      0.004282051529201858,
                      0.004840671999171634,
                      0.018776077885952713,
                      0.00413271717540209,
                      0.008281275997156404,
                      0.009265361995538485,
                      0.007109004739336419,
                      0.004378641621010471,
                      0.004282433694199256,
                      0.0027346483066635896,
                      0.009579286097372016,
                      0.011426459244021582
                    ]
                  },
                  "error_y": {
                    "array": [
                      0.0008102952472606173,
                      0.0007477880409458848,
                      0.0007174229265697329,
                      0.000796911053985383,
                      0.0009154056868549976,
                      0.0007738110472055304,
                      0.0007503374091920589,
                      0.0006718082213587051,
                      0.0007857443623086047,
                      0.0007993196410051029,
                      0.0007415487166236856,
                      0.0006976419856041804,
                      0.0007809371027029943,
                      0.0008283407970133272,
                      0.0006944344603299069,
                      0.0008376108994728737,
                      0.0009765369680653224,
                      0.0007613778454698128,
                      0.000777993606262517
                    ],
                    "arrayminus": [
                      0.0006980927360767941,
                      0.0007834961117386685,
                      0.000936369611889698,
                      0.000825225007140995,
                      0.0007922050051122342,
                      0.0008392985071229431,
                      0.000771688013021743,
                      0.0008032961728130505,
                      0.0008630225489760779,
                      0.0007361691518043001,
                      0.0007593992301481167,
                      0.0008468654185729285,
                      0.00089083060437678,
                      0.0008237258243134482,
                      0.0009306105495594519,
                      0.0007713172340557684,
                      0.0008800608827783662,
                      0.0007864086476874199,
                      0.0008337776524580676
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Calibrated<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>",
                  "legendgroup": "Calibrated",
                  "marker": {
                    "color": "#ab63fa",
                    "symbol": "circle"
                  },
                  "mode": "markers",
                  "name": "Calibrated",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.006525396885361665,
                    -0.03903866968414838,
                    -0.018102134146341462,
                    -0.01803416725984826,
                    -0.005951461278380304,
                    -0.006421138569595811,
                    0.06593271418906452,
                    -0.047314621145671684,
                    -0.008500297688384976,
                    -0.028106165971256373,
                    -0.07485305444079614,
                    0.051601046692783564,
                    0.08383187994321639,
                    -0.014759804297144357,
                    0.028243760326984956,
                    -0.15629747394453278,
                    -0.1302910308894678,
                    -0.0032179250342649424,
                    0.024492157366932374
                  ],
                  "xaxis": "x",
                  "y": [
                    0.9594945186988546,
                    0.959188753542762,
                    0.9590556834323535,
                    0.9590522328542399,
                    0.9594571014843969,
                    0.9590311527249231,
                    0.9595267486355139,
                    0.9596721419216042,
                    0.9591527014787651,
                    0.9590132090277588,
                    0.9591861744222739,
                    0.9592469607416299,
                    0.9590671029852686,
                    0.9589757888603959,
                    0.9590695591970193,
                    0.9591385101541099,
                    0.9591243008353173,
                    0.9590868681025051,
                    0.9590489704498725
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Matched Pair Calibration Error"
                  },
                  "type": "linear",
                  "range": [
                    -0.4900846731092808,
                    0.570314504843374
                  ],
                  "autorange": true
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "NDCG"
                  },
                  "type": "linear",
                  "range": [
                    0.955038782251238,
                    0.9606532295354632
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Scoring Rule"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "High magnitude MPC Errors correlate with lower NDCG indicating misranking"
                },
                "height": 400,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"98c0cd45-0c1b-4d96-92eb-c01eb63177d2\" class=\"plotly-graph-div\" style=\"height:400px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"98c0cd45-0c1b-4d96-92eb-c01eb63177d2\")) {                    Plotly.newPlot(                        \"98c0cd45-0c1b-4d96-92eb-c01eb63177d2\",                        [{\"error_x\":{\"array\":[0.003570575020316741,0.004015402989269057,0.0075011112757448345,0.006838604863684539,0.00280031465353614,0.005057564473277081,0.009316986117224924,0.0033503916267711847,0.00596288553431841,0.015863154406891986,0.005104613385315149,0.00990927884368964,0.010958605664488016,0.005442998345185322,0.0037776051175228385,0.004931145752847116,0.00300111800233642,0.007804195804195821,0.009452873881035474],\"arrayminus\":[0.004051750235009047,0.004333737288582003,0.00852595446238924,0.007432603949840369,0.0036302260872232844,0.0035557665837965685,0.010556933274621316,0.003907584186730234,0.0052332211120761085,0.017022862823061643,0.005481481481477812,0.009601749500264906,0.00988017429193901,0.005478778120667275,0.004433025563780779,0.005479050836507654,0.0033836746675654783,0.007617715617715598,0.011215566999619925]},\"error_y\":{\"array\":[0.0006973286209187579,0.0007710337305969484,0.0007828764318024151,0.0008319787785019406,0.0007968654739941572,0.0009051517652253205,0.0008217152428596775,0.0006904583457273406,0.000717486333227102,0.0008543281545781989,0.0008088626529813014,0.0009936064084450358,0.0007466143848440243,0.0008278093116514951,0.0008555139230420616,0.0007937110500484401,0.000739501257843167,0.0008371821871097085,0.000708251880008226],\"arrayminus\":[0.0008004050301483323,0.0008704017307636924,0.0008254975308278345,0.0008854236499296064,0.000756016635223844,0.0008293507694836499,0.0007405452282296388,0.000808650603414951,0.0007496155055527476,0.0007492727373493713,0.0008464156270179268,0.0006861374604910653,0.0007538701274912851,0.0008180383311221506,0.0007555140136834559,0.0007296562036849252,0.0007705525194651175,0.0007524482369553054,0.0008186720333324127]},\"hovertemplate\":\"Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>\",\"legendgroup\":\"Baseline\",\"marker\":{\"color\":\"#636efa\",\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"Baseline\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[-0.10119178496885108,-0.04825728436693187,0.0772583592631007,-0.0844747931157029,-0.09129789492710272,0.021251907256644723,0.27791039933251444,0.07045084837994454,-0.08069409752389227,-0.022572895957587807,-0.3228408057179987,-0.09290803164135245,0.015860566448801742,-0.01665548548682857,-0.02693897201473862,-0.19731652754422377,-0.059435252674773745,0.043934731934731935,-0.06159057131994608],\"xaxis\":\"x\",\"y\":[0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_x\":{\"array\":[0.0051710767338356,0.007021996615903081,0.013384630306165601,0.010924730157972962,0.00493225683914944,0.0077590436107306815,0.017995321216483746,0.0057883702236624646,0.00842932565394855,0.027784607819031235,0.006530866117241019,0.01391137692892358,0.0159667172654189,0.00869372366378407,0.006606164181742896,0.007714415368326899,0.0054750983644040185,0.015555325106294704,0.017741609381318413],\"arrayminus\":[0.00513430760385164,0.0066835871404407055,0.012010604248164913,0.010209916843384959,0.00453429968583996,0.007378192052468147,0.020019794853338123,0.005535621058563089,0.009134269258456174,0.0350381116301942,0.006865782328389303,0.014208769784885833,0.014195760949007236,0.009192725659790985,0.0069361777358717125,0.008287054044124664,0.006009423553338,0.015633101731826332,0.018600889607763682]},\"error_y\":{\"array\":[0.000918288080988372,0.0008323151646115745,0.0007602752866882057,0.000756091462230879,0.0008375244232516899,0.0007714400208462813,0.0006762590255579015,0.0008272836458066424,0.0008185122238385523,0.0007530034320747392,0.0008147295342457728,0.0009515926400390784,0.000920637519412959,0.0007344884798854423,0.000917520344474787,0.0008197077632065009,0.0008399009963703241,0.0009022553374173903,0.0008167027843261065],\"arrayminus\":[0.0009379823009573185,0.0008963637202139552,0.0008531109538195691,0.0008280555824600189,0.0007227557664047923,0.0008129246141196367,0.0008190089195768691,0.0008259376121574347,0.0008988159283652708,0.000755567341136465,0.0007871290408277831,0.0007773769679642051,0.0007750695572975586,0.0007308246419941433,0.0008418880897956837,0.0007790940510622457,0.0007809401315522768,0.000816545998307272,0.0008614020219486207]},\"hovertemplate\":\"Scoring Rule=Boosted<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>\",\"legendgroup\":\"Boosted\",\"marker\":{\"color\":\"#EF553B\",\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"Boosted\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[-0.3320118730863339,-0.2673669862756157,-0.18968025605379715,-0.3099549667611809,-0.3390594945944153,-0.1894962431253066,0.006163397516645672,-0.0782362251705021,-0.2900317974562035,-0.07622326038849275,-0.42694640144492424,-0.30993292138915507,-0.16236577275538314,-0.1966622310933688,-0.22523425069243916,-0.3179981416254295,-0.266284774507831,-0.14152753292543815,-0.2698645369995956],\"xaxis\":\"x\",\"y\":[0.9562574869164066,0.9573028003386285,0.9585492786872388,0.9582677929638475,0.9563731777128877,0.9582364956868415,0.9592076866855771,0.9592122592086189,0.9579704620982791,0.9589777326655199,0.9578689685129291,0.9581271671949598,0.9587469723838294,0.9583080908323631,0.9579938230214348,0.9576720639208186,0.9575489542323358,0.9588785396101972,0.958911496655765],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_x\":{\"array\":[0.0033514317880561084,0.0034142208067274027,0.005516080099287279,0.004504475161875743,0.0026342818656440725,0.003641700546180293,0.007240981147541126,0.0023501665047306886,0.004493317804231595,0.015006399788145441,0.00423874823539884,0.006439807157688243,0.0068446549096450315,0.004817141753490239,0.003347689135444587,0.0046205212774251825,0.0029330139468668748,0.006349790143222511,0.009543306445042365],\"arrayminus\":[0.002613899873538633,0.0034522052915353374,0.006241880112355935,0.005136339356670266,0.0025214682606395367,0.003610120304094744,0.005751777871312425,0.0026109270285274433,0.00468365501833326,0.012887849229819281,0.003996057667725043,0.008222777445425072,0.006599716960592,0.004851225303622975,0.003293742488679169,0.004627293752728523,0.0027700687275839797,0.005284280212884629,0.00870813981911503]},\"error_y\":{\"array\":[0.0006267038646236012,0.000762307336461765,0.0009471538695845494,0.0008526496214883439,0.0008617904157811607,0.0008136485921078629,0.0007642686846830449,0.0008127879934466398,0.0008066761724241367,0.0007306162506073299,0.0007711790386472073,0.0008746063540335802,0.0009310450594135489,0.0007793615232725148,0.0007377378539429325,0.0008913450822041202,0.000799922694173949,0.0008283971651334987,0.0009084892636880282],\"arrayminus\":[0.0007369601858947528,0.0008800110394704408,0.0008808296717746078,0.001021803600345983,0.0007623675847131528,0.0008447829061495327,0.0009034282530298032,0.0008697853833421476,0.0008308631816245082,0.0008511754302610308,0.0008473718884588477,0.0007310732140733966,0.0007799597352231569,0.0007932013544426075,0.000930301426133151,0.0008471071013927967,0.0008061248532071907,0.0010315046079287793,0.000949820911914312]},\"hovertemplate\":\"Scoring Rule=Demoted<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>\",\"legendgroup\":\"Demoted\",\"marker\":{\"color\":\"#00cc96\",\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"Demoted\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.15155521619446546,0.19059737907054888,0.31733428171201705,0.1678315984209909,0.15425492507156086,0.3008766010351671,0.5071762331790174,0.40700316400508235,0.2281372784497487,0.47685042150328816,0.029980621806581176,0.19329978533976142,0.25214320705421295,0.3030908099387632,0.23678082376529613,0.1498105400033185,0.22138858387112176,0.3628683310977457,0.1917216654444716],\"xaxis\":\"x\",\"y\":[0.9592457997209448,0.958939366632348,0.9585721895968736,0.958930244226727,0.9592494522644793,0.9585548803814353,0.9586898158009004,0.9564580079766214,0.9590328168271274,0.9589752640306999,0.9590649026954027,0.9592195460116032,0.9589420202122032,0.9587611844358704,0.9586996713342313,0.9584279091641996,0.9587425128422065,0.9587534578623729,0.9589622794702747],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_x\":{\"array\":[0.0034058183699148745,0.004338375390230083,0.008090383638211372,0.006345596277713141,0.0027550088790344635,0.0056144465898634805,0.01617565655944407,0.00464109805584715,0.006037897025704718,0.019181733889661552,0.004793465482994683,0.006246880341233836,0.010862401135672092,0.006933879141446825,0.0045808331159231976,0.004272339566456285,0.0026602158541104703,0.011039270603658901,0.00983543327333506],\"arrayminus\":[0.003530775869834993,0.0039313731628991405,0.008884336890243906,0.007200645844545911,0.002423926238800796,0.004746199800432897,0.01722123131803919,0.004282051529201858,0.004840671999171634,0.018776077885952713,0.00413271717540209,0.008281275997156404,0.009265361995538485,0.007109004739336419,0.004378641621010471,0.004282433694199256,0.0027346483066635896,0.009579286097372016,0.011426459244021582]},\"error_y\":{\"array\":[0.0008102952472606173,0.0007477880409458848,0.0007174229265697329,0.000796911053985383,0.0009154056868549976,0.0007738110472055304,0.0007503374091920589,0.0006718082213587051,0.0007857443623086047,0.0007993196410051029,0.0007415487166236856,0.0006976419856041804,0.0007809371027029943,0.0008283407970133272,0.0006944344603299069,0.0008376108994728737,0.0009765369680653224,0.0007613778454698128,0.000777993606262517],\"arrayminus\":[0.0006980927360767941,0.0007834961117386685,0.000936369611889698,0.000825225007140995,0.0007922050051122342,0.0008392985071229431,0.000771688013021743,0.0008032961728130505,0.0008630225489760779,0.0007361691518043001,0.0007593992301481167,0.0008468654185729285,0.00089083060437678,0.0008237258243134482,0.0009306105495594519,0.0007713172340557684,0.0008800608827783662,0.0007864086476874199,0.0008337776524580676]},\"hovertemplate\":\"Scoring Rule=Calibrated<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>\",\"legendgroup\":\"Calibrated\",\"marker\":{\"color\":\"#ab63fa\",\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"Calibrated\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.006525396885361665,-0.03903866968414838,-0.018102134146341462,-0.01803416725984826,-0.005951461278380304,-0.006421138569595811,0.06593271418906452,-0.047314621145671684,-0.008500297688384976,-0.028106165971256373,-0.07485305444079614,0.051601046692783564,0.08383187994321639,-0.014759804297144357,0.028243760326984956,-0.15629747394453278,-0.1302910308894678,-0.0032179250342649424,0.024492157366932374],\"xaxis\":\"x\",\"y\":[0.9594945186988546,0.959188753542762,0.9590556834323535,0.9590522328542399,0.9594571014843969,0.9590311527249231,0.9595267486355139,0.9596721419216042,0.9591527014787651,0.9590132090277588,0.9591861744222739,0.9592469607416299,0.9590671029852686,0.9589757888603959,0.9590695591970193,0.9591385101541099,0.9591243008353173,0.9590868681025051,0.9590489704498725],\"yaxis\":\"y\",\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Matched Pair Calibration Error\"}},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"NDCG\"}},\"legend\":{\"title\":{\"text\":\"Scoring Rule\"},\"tracegroupgap\":0},\"title\":{\"text\":\"High magnitude MPC Errors correlate with lower NDCG indicating misranking\"},\"height\":400,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('98c0cd45-0c1b-4d96-92eb-c01eb63177d2');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "c7a4712a-b2bc-4e23-b68d-e5bf6267f41d",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "c7a4712a-b2bc-4e23-b68d-e5bf6267f41d",
        "executionStartTime": 1684875764581,
        "executionStopTime": 1684875764712
      },
      "source": [
        "px.scatter(\n",
        "    mpc_data,\n",
        "    x=\"practice_mpc\",\n",
        "    y=\"ndcg\",\n",
        "    color=\"treatment\",\n",
        "    error_x=\"practice_upper\",\n",
        "    error_x_minus=\"practice_lower\",\n",
        "    error_y=\"ndcg_upper\",\n",
        "    error_y_minus=\"ndcg_lower\",\n",
        "    title=\"High magnitude practice MPC Errors correlate with lower NDCG indicating misranking\",\n",
        "    labels={\n",
        "        \"ndcg\": \"NDCG\",\n",
        "        \"practice_mpc\": \"Matched Pair Calibration Error\",\n",
        "        \"treatment\": \"Scoring Rule\",\n",
        "    },\n",
        "    width=600,\n",
        "    height=400,\n",
        ")"
      ],
      "execution_count": 44,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "application/vnd.plotly.v1+json": {
              "data": [
                {
                  "error_x": {
                    "array": [
                      0.03846153846153848,
                      0.04801136363636363,
                      0.0844686648501362,
                      0.10300136425648021,
                      0.04322328410078195,
                      0.05555555555555555,
                      0.12401574803149604,
                      0.038994457640538396,
                      0.07040358744394622,
                      0.15094339622641512,
                      0.06894484412470026,
                      0.10431654676258995,
                      0.11993243243243243,
                      0.0821078431372549,
                      0.04974207811348562,
                      0.05640535372848948,
                      0.04760753987433542,
                      0.07999999999999997,
                      0.13934426229508198
                    ],
                    "arrayminus": [
                      0.0441321499013807,
                      0.050284090909090924,
                      0.0912806539509537,
                      0.08390177353342429,
                      0.03974804517810597,
                      0.0442251461988304,
                      0.14173228346456693,
                      0.04532858273950911,
                      0.06547085201793722,
                      0.14150943396226415,
                      0.07853717026378892,
                      0.11870503597122299,
                      0.11655405405405406,
                      0.08149509803921569,
                      0.05637435519528369,
                      0.053537284894837445,
                      0.047124214596423394,
                      0.10823529411764701,
                      0.13934426229508196
                    ]
                  },
                  "error_y": {
                    "array": [
                      0.0006973286209187579,
                      0.0007710337305969484,
                      0.0007828764318024151,
                      0.0008319787785019406,
                      0.0007968654739941572,
                      0.0009051517652253205,
                      0.0008217152428596775,
                      0.0006904583457273406,
                      0.000717486333227102,
                      0.0008543281545781989,
                      0.0008088626529813014,
                      0.0009936064084450358,
                      0.0007466143848440243,
                      0.0008278093116514951,
                      0.0008555139230420616,
                      0.0007937110500484401,
                      0.000739501257843167,
                      0.0008371821871097085,
                      0.000708251880008226
                    ],
                    "arrayminus": [
                      0.0008004050301483323,
                      0.0008704017307636924,
                      0.0008254975308278345,
                      0.0008854236499296064,
                      0.000756016635223844,
                      0.0008293507694836499,
                      0.0007405452282296388,
                      0.000808650603414951,
                      0.0007496155055527476,
                      0.0007492727373493713,
                      0.0008464156270179268,
                      0.0006861374604910653,
                      0.0007538701274912851,
                      0.0008180383311221506,
                      0.0007555140136834559,
                      0.0007296562036849252,
                      0.0007705525194651175,
                      0.0007524482369553054,
                      0.0008186720333324127
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>",
                  "legendgroup": "Baseline",
                  "marker": {
                    "color": "#636efa",
                    "symbol": "circle"
                  },
                  "mode": "markers",
                  "name": "Baseline",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    -0.0601577909270217,
                    -0.036931818181818184,
                    0.11580381471389646,
                    -0.06002728512960437,
                    -0.08145091225021721,
                    0.0003654970760233918,
                    0.13582677165354332,
                    0.051860649247822646,
                    -0.04887892376681614,
                    0.02830188679245283,
                    -0.2673860911270983,
                    -0.08633093525179857,
                    -0.03209459459459459,
                    -0.015931372549019607,
                    -0.02431834929992631,
                    -0.1574251115360102,
                    -0.037699371677138716,
                    0.1188235294117647,
                    -0.00819672131147541
                  ],
                  "xaxis": "x",
                  "y": [
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729,
                    0.9590115446018729
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_x": {
                    "array": [
                      0.05499325236167346,
                      0.05042016806722685,
                      0.09506398537477145,
                      0.10189982728842834,
                      0.05305466237942119,
                      0.07401812688821749,
                      0.19354838709677424,
                      0.07872340425531915,
                      0.05988372093023259,
                      0.14285714285714285,
                      0.07594936708860756,
                      0.11934156378600819,
                      0.11354581673306774,
                      0.08517350157728704,
                      0.07194994786235664,
                      0.0606319385140906,
                      0.050948699929726005,
                      0.11538461538461536,
                      0.1614906832298137
                    ],
                    "arrayminus": [
                      0.05195681511470973,
                      0.06493506493506496,
                      0.08957952468007313,
                      0.09412780656303965,
                      0.05273311897106109,
                      0.06243705941591143,
                      0.1774193548387097,
                      0.060283687943262415,
                      0.07674418604651156,
                      0.19780219780219777,
                      0.08939873417721511,
                      0.08230452674897121,
                      0.1354581673306772,
                      0.08044164037854892,
                      0.06256517205422313,
                      0.07813834329632796,
                      0.05727336612789885,
                      0.10398860398860407,
                      0.16149068322981358
                    ]
                  },
                  "error_y": {
                    "array": [
                      0.000918288080988372,
                      0.0008323151646115745,
                      0.0007602752866882057,
                      0.000756091462230879,
                      0.0008375244232516899,
                      0.0007714400208462813,
                      0.0006762590255579015,
                      0.0008272836458066424,
                      0.0008185122238385523,
                      0.0007530034320747392,
                      0.0008147295342457728,
                      0.0009515926400390784,
                      0.000920637519412959,
                      0.0007344884798854423,
                      0.000917520344474787,
                      0.0008197077632065009,
                      0.0008399009963703241,
                      0.0009022553374173903,
                      0.0008167027843261065
                    ],
                    "arrayminus": [
                      0.0009379823009573185,
                      0.0008963637202139552,
                      0.0008531109538195691,
                      0.0008280555824600189,
                      0.0007227557664047923,
                      0.0008129246141196367,
                      0.0008190089195768691,
                      0.0008259376121574347,
                      0.0008988159283652708,
                      0.000755567341136465,
                      0.0007871290408277831,
                      0.0007773769679642051,
                      0.0007750695572975586,
                      0.0007308246419941433,
                      0.0008418880897956837,
                      0.0007790940510622457,
                      0.0007809401315522768,
                      0.000816545998307272,
                      0.0008614020219486207
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Boosted<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>",
                  "legendgroup": "Boosted",
                  "marker": {
                    "color": "#EF553B",
                    "symbol": "circle"
                  },
                  "mode": "markers",
                  "name": "Boosted",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    -0.35560053981106615,
                    -0.2849503437738732,
                    -0.27879341864716634,
                    -0.36528497409326427,
                    -0.35498392282958197,
                    -0.2537764350453172,
                    0,
                    -0.1425531914893617,
                    -0.32790697674418606,
                    -0.038461538461538464,
                    -0.4564873417721519,
                    -0.43415637860082307,
                    -0.14741035856573706,
                    -0.1995268138801262,
                    -0.28832116788321166,
                    -0.3522630230572161,
                    -0.31834153197470133,
                    -0.2264957264957265,
                    -0.2701863354037267
                  ],
                  "xaxis": "x",
                  "y": [
                    0.9562574869164066,
                    0.9573028003386285,
                    0.9585492786872388,
                    0.9582677929638475,
                    0.9563731777128877,
                    0.9582364956868415,
                    0.9592076866855771,
                    0.9592122592086189,
                    0.9579704620982791,
                    0.9589777326655199,
                    0.9578689685129291,
                    0.9581271671949598,
                    0.9587469723838294,
                    0.9583080908323631,
                    0.9579938230214348,
                    0.9576720639208186,
                    0.9575489542323358,
                    0.9588785396101972,
                    0.958911496655765
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_x": {
                    "array": [
                      0.05859676175790288,
                      0.05852842809364542,
                      0.08196721311475408,
                      0.08561020036429873,
                      0.04867573371510381,
                      0.064051638530288,
                      0.15189873417721533,
                      0.04803749267721136,
                      0.07025316455696207,
                      0.21808510638297862,
                      0.08523725834797892,
                      0.08624454148471614,
                      0.11836734693877549,
                      0.07981220657277,
                      0.06297093649085034,
                      0.06290471785383905,
                      0.04949053857350802,
                      0.11891117478510022,
                      0.1574074074074074
                    ],
                    "arrayminus": [
                      0.07208943716268305,
                      0.06020066889632111,
                      0.08652094717668485,
                      0.09562841530054647,
                      0.04473872584108807,
                      0.06752730883813304,
                      0.12341772151898733,
                      0.051552431165788004,
                      0.080379746835443,
                      0.19148936170212766,
                      0.09402460456942005,
                      0.0906113537117904,
                      0.12040816326530607,
                      0.08685446009389663,
                      0.07212055974165768,
                      0.05827937095282146,
                      0.05058224163027658,
                      0.11604584527220635,
                      0.13271604938271603
                    ]
                  },
                  "error_y": {
                    "array": [
                      0.0006267038646236012,
                      0.000762307336461765,
                      0.0009471538695845494,
                      0.0008526496214883439,
                      0.0008617904157811607,
                      0.0008136485921078629,
                      0.0007642686846830449,
                      0.0008127879934466398,
                      0.0008066761724241367,
                      0.0007306162506073299,
                      0.0007711790386472073,
                      0.0008746063540335802,
                      0.0009310450594135489,
                      0.0007793615232725148,
                      0.0007377378539429325,
                      0.0008913450822041202,
                      0.000799922694173949,
                      0.0008283971651334987,
                      0.0009084892636880282
                    ],
                    "arrayminus": [
                      0.0007369601858947528,
                      0.0008800110394704408,
                      0.0008808296717746078,
                      0.001021803600345983,
                      0.0007623675847131528,
                      0.0008447829061495327,
                      0.0009034282530298032,
                      0.0008697853833421476,
                      0.0008308631816245082,
                      0.0008511754302610308,
                      0.0008473718884588477,
                      0.0007310732140733966,
                      0.0007799597352231569,
                      0.0007932013544426075,
                      0.000930301426133151,
                      0.0008471071013927967,
                      0.0008061248532071907,
                      0.0010315046079287793,
                      0.000949820911914312
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Demoted<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>",
                  "legendgroup": "Demoted",
                  "marker": {
                    "color": "#00cc96",
                    "symbol": "circle"
                  },
                  "mode": "markers",
                  "name": "Demoted",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    0.1831148804934464,
                    0.20317725752508362,
                    0.2959927140255009,
                    0.14571948998178508,
                    0.1875447387258411,
                    0.2874875868917577,
                    0.5,
                    0.45928529584065614,
                    0.22974683544303798,
                    0.3829787234042553,
                    0.12478031634446397,
                    0.1812227074235808,
                    0.2571428571428571,
                    0.3599374021909233,
                    0.28040904198062433,
                    0.16975023126734506,
                    0.2314410480349345,
                    0.4040114613180516,
                    0.24074074074074073
                  ],
                  "xaxis": "x",
                  "y": [
                    0.9592457997209448,
                    0.958939366632348,
                    0.9585721895968736,
                    0.958930244226727,
                    0.9592494522644793,
                    0.9585548803814353,
                    0.9586898158009004,
                    0.9564580079766214,
                    0.9590328168271274,
                    0.9589752640306999,
                    0.9590649026954027,
                    0.9592195460116032,
                    0.9589420202122032,
                    0.9587611844358704,
                    0.9586996713342313,
                    0.9584279091641996,
                    0.9587425128422065,
                    0.9587534578623729,
                    0.9589622794702747
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                },
                {
                  "error_x": {
                    "array": [
                      0.06264501160092809,
                      0.07358490566037734,
                      0.09778597785977856,
                      0.058390578999018616,
                      0.05076923076923078,
                      0.07127771911298836,
                      0.14035087719298245,
                      0.05380794701986759,
                      0.07496977025392985,
                      0.12295081967213112,
                      0.07431551499348107,
                      0.06343656343656343,
                      0.08977035490605427,
                      0.08741830065359477,
                      0.08375314861460957,
                      0.06981519507186856,
                      0.051167964404894316,
                      0.09574468085106383,
                      0.140625
                    ],
                    "arrayminus": [
                      0.05800464037122971,
                      0.06886792452830189,
                      0.08394833948339482,
                      0.08390578999018647,
                      0.05961538461538456,
                      0.058606124604012655,
                      0.14912280701754382,
                      0.05339403973509932,
                      0.07315598548972185,
                      0.1311475409836065,
                      0.08604954367666232,
                      0.06643356643356642,
                      0.09916492693110644,
                      0.0841503267973856,
                      0.08123425692695212,
                      0.06416837782340863,
                      0.048109010011123464,
                      0.07801418439716311,
                      0.13802083333333323
                    ]
                  },
                  "error_y": {
                    "array": [
                      0.0008102952472606173,
                      0.0007477880409458848,
                      0.0007174229265697329,
                      0.000796911053985383,
                      0.0009154056868549976,
                      0.0007738110472055304,
                      0.0007503374091920589,
                      0.0006718082213587051,
                      0.0007857443623086047,
                      0.0007993196410051029,
                      0.0007415487166236856,
                      0.0006976419856041804,
                      0.0007809371027029943,
                      0.0008283407970133272,
                      0.0006944344603299069,
                      0.0008376108994728737,
                      0.0009765369680653224,
                      0.0007613778454698128,
                      0.000777993606262517
                    ],
                    "arrayminus": [
                      0.0006980927360767941,
                      0.0007834961117386685,
                      0.000936369611889698,
                      0.000825225007140995,
                      0.0007922050051122342,
                      0.0008392985071229431,
                      0.000771688013021743,
                      0.0008032961728130505,
                      0.0008630225489760779,
                      0.0007361691518043001,
                      0.0007593992301481167,
                      0.0008468654185729285,
                      0.00089083060437678,
                      0.0008237258243134482,
                      0.0009306105495594519,
                      0.0007713172340557684,
                      0.0008800608827783662,
                      0.0007864086476874199,
                      0.0008337776524580676
                    ]
                  },
                  "hovertemplate": "Scoring Rule=Calibrated<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>",
                  "legendgroup": "Calibrated",
                  "marker": {
                    "color": "#ab63fa",
                    "symbol": "circle"
                  },
                  "mode": "markers",
                  "name": "Calibrated",
                  "orientation": "v",
                  "showlegend": true,
                  "x": [
                    -0.10363495746326373,
                    -0.08820754716981132,
                    0.02952029520295203,
                    -0.011285574092247301,
                    -0.02076923076923077,
                    0.02270327349524815,
                    0.02046783625730994,
                    0.04097682119205298,
                    -0.05380894800483676,
                    0.0273224043715847,
                    -0.01108213820078227,
                    -0.09540459540459541,
                    -0.05741127348643006,
                    -0.07107843137254902,
                    0.01322418136020151,
                    -0.08726899383983573,
                    -0.031423804226918796,
                    0.03546099290780142,
                    -0.010416666666666666
                  ],
                  "xaxis": "x",
                  "y": [
                    0.9594945186988546,
                    0.959188753542762,
                    0.9590556834323535,
                    0.9590522328542399,
                    0.9594571014843969,
                    0.9590311527249231,
                    0.9595267486355139,
                    0.9596721419216042,
                    0.9591527014787651,
                    0.9590132090277588,
                    0.9591861744222739,
                    0.9592469607416299,
                    0.9590671029852686,
                    0.9589757888603959,
                    0.9590695591970193,
                    0.9591385101541099,
                    0.9591243008353173,
                    0.9590868681025051,
                    0.9590489704498725
                  ],
                  "yaxis": "y",
                  "type": "scatter"
                }
              ],
              "layout": {
                "template": {
                  "data": {
                    "bar": [
                      {
                        "error_x": {
                          "color": "#2a3f5f"
                        },
                        "error_y": {
                          "color": "#2a3f5f"
                        },
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "bar"
                      }
                    ],
                    "barpolar": [
                      {
                        "marker": {
                          "line": {
                            "color": "#E5ECF6",
                            "width": 0.5
                          },
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "barpolar"
                      }
                    ],
                    "carpet": [
                      {
                        "aaxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "baxis": {
                          "endlinecolor": "#2a3f5f",
                          "gridcolor": "white",
                          "linecolor": "white",
                          "minorgridcolor": "white",
                          "startlinecolor": "#2a3f5f"
                        },
                        "type": "carpet"
                      }
                    ],
                    "choropleth": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "choropleth"
                      }
                    ],
                    "contour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "contour"
                      }
                    ],
                    "contourcarpet": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "contourcarpet"
                      }
                    ],
                    "heatmap": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmap"
                      }
                    ],
                    "heatmapgl": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "heatmapgl"
                      }
                    ],
                    "histogram": [
                      {
                        "marker": {
                          "pattern": {
                            "fillmode": "overlay",
                            "size": 10,
                            "solidity": 0.2
                          }
                        },
                        "type": "histogram"
                      }
                    ],
                    "histogram2d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2d"
                      }
                    ],
                    "histogram2dcontour": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "histogram2dcontour"
                      }
                    ],
                    "mesh3d": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "type": "mesh3d"
                      }
                    ],
                    "parcoords": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "parcoords"
                      }
                    ],
                    "pie": [
                      {
                        "automargin": true,
                        "type": "pie"
                      }
                    ],
                    "scatter": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter"
                      }
                    ],
                    "scatter3d": [
                      {
                        "line": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatter3d"
                      }
                    ],
                    "scattercarpet": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattercarpet"
                      }
                    ],
                    "scattergeo": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergeo"
                      }
                    ],
                    "scattergl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattergl"
                      }
                    ],
                    "scattermapbox": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scattermapbox"
                      }
                    ],
                    "scatterpolar": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolar"
                      }
                    ],
                    "scatterpolargl": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterpolargl"
                      }
                    ],
                    "scatterternary": [
                      {
                        "marker": {
                          "colorbar": {
                            "outlinewidth": 0,
                            "ticks": ""
                          }
                        },
                        "type": "scatterternary"
                      }
                    ],
                    "surface": [
                      {
                        "colorbar": {
                          "outlinewidth": 0,
                          "ticks": ""
                        },
                        "colorscale": [
                          [
                            0,
                            "#0d0887"
                          ],
                          [
                            0.1111111111111111,
                            "#46039f"
                          ],
                          [
                            0.2222222222222222,
                            "#7201a8"
                          ],
                          [
                            0.3333333333333333,
                            "#9c179e"
                          ],
                          [
                            0.4444444444444444,
                            "#bd3786"
                          ],
                          [
                            0.5555555555555556,
                            "#d8576b"
                          ],
                          [
                            0.6666666666666666,
                            "#ed7953"
                          ],
                          [
                            0.7777777777777778,
                            "#fb9f3a"
                          ],
                          [
                            0.8888888888888888,
                            "#fdca26"
                          ],
                          [
                            1,
                            "#f0f921"
                          ]
                        ],
                        "type": "surface"
                      }
                    ],
                    "table": [
                      {
                        "cells": {
                          "fill": {
                            "color": "#EBF0F8"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "header": {
                          "fill": {
                            "color": "#C8D4E3"
                          },
                          "line": {
                            "color": "white"
                          }
                        },
                        "type": "table"
                      }
                    ]
                  },
                  "layout": {
                    "annotationdefaults": {
                      "arrowcolor": "#2a3f5f",
                      "arrowhead": 0,
                      "arrowwidth": 1
                    },
                    "autotypenumbers": "strict",
                    "coloraxis": {
                      "colorbar": {
                        "outlinewidth": 0,
                        "ticks": ""
                      }
                    },
                    "colorscale": {
                      "diverging": [
                        [
                          0,
                          "#8e0152"
                        ],
                        [
                          0.1,
                          "#c51b7d"
                        ],
                        [
                          0.2,
                          "#de77ae"
                        ],
                        [
                          0.3,
                          "#f1b6da"
                        ],
                        [
                          0.4,
                          "#fde0ef"
                        ],
                        [
                          0.5,
                          "#f7f7f7"
                        ],
                        [
                          0.6,
                          "#e6f5d0"
                        ],
                        [
                          0.7,
                          "#b8e186"
                        ],
                        [
                          0.8,
                          "#7fbc41"
                        ],
                        [
                          0.9,
                          "#4d9221"
                        ],
                        [
                          1,
                          "#276419"
                        ]
                      ],
                      "sequential": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ],
                      "sequentialminus": [
                        [
                          0,
                          "#0d0887"
                        ],
                        [
                          0.1111111111111111,
                          "#46039f"
                        ],
                        [
                          0.2222222222222222,
                          "#7201a8"
                        ],
                        [
                          0.3333333333333333,
                          "#9c179e"
                        ],
                        [
                          0.4444444444444444,
                          "#bd3786"
                        ],
                        [
                          0.5555555555555556,
                          "#d8576b"
                        ],
                        [
                          0.6666666666666666,
                          "#ed7953"
                        ],
                        [
                          0.7777777777777778,
                          "#fb9f3a"
                        ],
                        [
                          0.8888888888888888,
                          "#fdca26"
                        ],
                        [
                          1,
                          "#f0f921"
                        ]
                      ]
                    },
                    "colorway": [
                      "#636efa",
                      "#EF553B",
                      "#00cc96",
                      "#ab63fa",
                      "#FFA15A",
                      "#19d3f3",
                      "#FF6692",
                      "#B6E880",
                      "#FF97FF",
                      "#FECB52"
                    ],
                    "font": {
                      "color": "#2a3f5f"
                    },
                    "geo": {
                      "bgcolor": "white",
                      "lakecolor": "white",
                      "landcolor": "#E5ECF6",
                      "showlakes": true,
                      "showland": true,
                      "subunitcolor": "white"
                    },
                    "hoverlabel": {
                      "align": "left"
                    },
                    "hovermode": "closest",
                    "mapbox": {
                      "style": "light"
                    },
                    "paper_bgcolor": "white",
                    "plot_bgcolor": "#E5ECF6",
                    "polar": {
                      "angularaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "radialaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "scene": {
                      "xaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "yaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      },
                      "zaxis": {
                        "backgroundcolor": "#E5ECF6",
                        "gridcolor": "white",
                        "gridwidth": 2,
                        "linecolor": "white",
                        "showbackground": true,
                        "ticks": "",
                        "zerolinecolor": "white"
                      }
                    },
                    "shapedefaults": {
                      "line": {
                        "color": "#2a3f5f"
                      }
                    },
                    "ternary": {
                      "aaxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "baxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      },
                      "bgcolor": "#E5ECF6",
                      "caxis": {
                        "gridcolor": "white",
                        "linecolor": "white",
                        "ticks": ""
                      }
                    },
                    "title": {
                      "x": 0.05
                    },
                    "xaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    },
                    "yaxis": {
                      "automargin": true,
                      "gridcolor": "white",
                      "linecolor": "white",
                      "ticks": "",
                      "title": {
                        "standoff": 15
                      },
                      "zerolinecolor": "white",
                      "zerolinewidth": 2
                    }
                  }
                },
                "xaxis": {
                  "anchor": "y",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "Matched Pair Calibration Error"
                  },
                  "type": "linear",
                  "range": [
                    -0.6124296765119549,
                    0.7184423347398032
                  ],
                  "autorange": true
                },
                "yaxis": {
                  "anchor": "x",
                  "domain": [
                    0,
                    1
                  ],
                  "title": {
                    "text": "NDCG"
                  },
                  "type": "linear",
                  "range": [
                    0.955038782251238,
                    0.9606532295354632
                  ],
                  "autorange": true
                },
                "legend": {
                  "title": {
                    "text": "Scoring Rule"
                  },
                  "tracegroupgap": 0
                },
                "title": {
                  "text": "High magnitude practice MPC Errors correlate with lower NDCG indicating misranking"
                },
                "height": 400,
                "width": 600
              },
              "config": {
                "plotlyServerURL": "https://plot.ly"
              }
            },
            "text/html": "<div>                            <div id=\"140e641f-0fe9-4c5f-bf78-371e8d388488\" class=\"plotly-graph-div\" style=\"height:400px; width:600px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"140e641f-0fe9-4c5f-bf78-371e8d388488\")) {                    Plotly.newPlot(                        \"140e641f-0fe9-4c5f-bf78-371e8d388488\",                        [{\"error_x\":{\"array\":[0.03846153846153848,0.04801136363636363,0.0844686648501362,0.10300136425648021,0.04322328410078195,0.05555555555555555,0.12401574803149604,0.038994457640538396,0.07040358744394622,0.15094339622641512,0.06894484412470026,0.10431654676258995,0.11993243243243243,0.0821078431372549,0.04974207811348562,0.05640535372848948,0.04760753987433542,0.07999999999999997,0.13934426229508198],\"arrayminus\":[0.0441321499013807,0.050284090909090924,0.0912806539509537,0.08390177353342429,0.03974804517810597,0.0442251461988304,0.14173228346456693,0.04532858273950911,0.06547085201793722,0.14150943396226415,0.07853717026378892,0.11870503597122299,0.11655405405405406,0.08149509803921569,0.05637435519528369,0.053537284894837445,0.047124214596423394,0.10823529411764701,0.13934426229508196]},\"error_y\":{\"array\":[0.0006973286209187579,0.0007710337305969484,0.0007828764318024151,0.0008319787785019406,0.0007968654739941572,0.0009051517652253205,0.0008217152428596775,0.0006904583457273406,0.000717486333227102,0.0008543281545781989,0.0008088626529813014,0.0009936064084450358,0.0007466143848440243,0.0008278093116514951,0.0008555139230420616,0.0007937110500484401,0.000739501257843167,0.0008371821871097085,0.000708251880008226],\"arrayminus\":[0.0008004050301483323,0.0008704017307636924,0.0008254975308278345,0.0008854236499296064,0.000756016635223844,0.0008293507694836499,0.0007405452282296388,0.000808650603414951,0.0007496155055527476,0.0007492727373493713,0.0008464156270179268,0.0006861374604910653,0.0007538701274912851,0.0008180383311221506,0.0007555140136834559,0.0007296562036849252,0.0007705525194651175,0.0007524482369553054,0.0008186720333324127]},\"hovertemplate\":\"Scoring Rule=Baseline<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>\",\"legendgroup\":\"Baseline\",\"marker\":{\"color\":\"#636efa\",\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"Baseline\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[-0.0601577909270217,-0.036931818181818184,0.11580381471389646,-0.06002728512960437,-0.08145091225021721,0.0003654970760233918,0.13582677165354332,0.051860649247822646,-0.04887892376681614,0.02830188679245283,-0.2673860911270983,-0.08633093525179857,-0.03209459459459459,-0.015931372549019607,-0.02431834929992631,-0.1574251115360102,-0.037699371677138716,0.1188235294117647,-0.00819672131147541],\"xaxis\":\"x\",\"y\":[0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729,0.9590115446018729],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_x\":{\"array\":[0.05499325236167346,0.05042016806722685,0.09506398537477145,0.10189982728842834,0.05305466237942119,0.07401812688821749,0.19354838709677424,0.07872340425531915,0.05988372093023259,0.14285714285714285,0.07594936708860756,0.11934156378600819,0.11354581673306774,0.08517350157728704,0.07194994786235664,0.0606319385140906,0.050948699929726005,0.11538461538461536,0.1614906832298137],\"arrayminus\":[0.05195681511470973,0.06493506493506496,0.08957952468007313,0.09412780656303965,0.05273311897106109,0.06243705941591143,0.1774193548387097,0.060283687943262415,0.07674418604651156,0.19780219780219777,0.08939873417721511,0.08230452674897121,0.1354581673306772,0.08044164037854892,0.06256517205422313,0.07813834329632796,0.05727336612789885,0.10398860398860407,0.16149068322981358]},\"error_y\":{\"array\":[0.000918288080988372,0.0008323151646115745,0.0007602752866882057,0.000756091462230879,0.0008375244232516899,0.0007714400208462813,0.0006762590255579015,0.0008272836458066424,0.0008185122238385523,0.0007530034320747392,0.0008147295342457728,0.0009515926400390784,0.000920637519412959,0.0007344884798854423,0.000917520344474787,0.0008197077632065009,0.0008399009963703241,0.0009022553374173903,0.0008167027843261065],\"arrayminus\":[0.0009379823009573185,0.0008963637202139552,0.0008531109538195691,0.0008280555824600189,0.0007227557664047923,0.0008129246141196367,0.0008190089195768691,0.0008259376121574347,0.0008988159283652708,0.000755567341136465,0.0007871290408277831,0.0007773769679642051,0.0007750695572975586,0.0007308246419941433,0.0008418880897956837,0.0007790940510622457,0.0007809401315522768,0.000816545998307272,0.0008614020219486207]},\"hovertemplate\":\"Scoring Rule=Boosted<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>\",\"legendgroup\":\"Boosted\",\"marker\":{\"color\":\"#EF553B\",\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"Boosted\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[-0.35560053981106615,-0.2849503437738732,-0.27879341864716634,-0.36528497409326427,-0.35498392282958197,-0.2537764350453172,0.0,-0.1425531914893617,-0.32790697674418606,-0.038461538461538464,-0.4564873417721519,-0.43415637860082307,-0.14741035856573706,-0.1995268138801262,-0.28832116788321166,-0.3522630230572161,-0.31834153197470133,-0.2264957264957265,-0.2701863354037267],\"xaxis\":\"x\",\"y\":[0.9562574869164066,0.9573028003386285,0.9585492786872388,0.9582677929638475,0.9563731777128877,0.9582364956868415,0.9592076866855771,0.9592122592086189,0.9579704620982791,0.9589777326655199,0.9578689685129291,0.9581271671949598,0.9587469723838294,0.9583080908323631,0.9579938230214348,0.9576720639208186,0.9575489542323358,0.9588785396101972,0.958911496655765],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_x\":{\"array\":[0.05859676175790288,0.05852842809364542,0.08196721311475408,0.08561020036429873,0.04867573371510381,0.064051638530288,0.15189873417721533,0.04803749267721136,0.07025316455696207,0.21808510638297862,0.08523725834797892,0.08624454148471614,0.11836734693877549,0.07981220657277,0.06297093649085034,0.06290471785383905,0.04949053857350802,0.11891117478510022,0.1574074074074074],\"arrayminus\":[0.07208943716268305,0.06020066889632111,0.08652094717668485,0.09562841530054647,0.04473872584108807,0.06752730883813304,0.12341772151898733,0.051552431165788004,0.080379746835443,0.19148936170212766,0.09402460456942005,0.0906113537117904,0.12040816326530607,0.08685446009389663,0.07212055974165768,0.05827937095282146,0.05058224163027658,0.11604584527220635,0.13271604938271603]},\"error_y\":{\"array\":[0.0006267038646236012,0.000762307336461765,0.0009471538695845494,0.0008526496214883439,0.0008617904157811607,0.0008136485921078629,0.0007642686846830449,0.0008127879934466398,0.0008066761724241367,0.0007306162506073299,0.0007711790386472073,0.0008746063540335802,0.0009310450594135489,0.0007793615232725148,0.0007377378539429325,0.0008913450822041202,0.000799922694173949,0.0008283971651334987,0.0009084892636880282],\"arrayminus\":[0.0007369601858947528,0.0008800110394704408,0.0008808296717746078,0.001021803600345983,0.0007623675847131528,0.0008447829061495327,0.0009034282530298032,0.0008697853833421476,0.0008308631816245082,0.0008511754302610308,0.0008473718884588477,0.0007310732140733966,0.0007799597352231569,0.0007932013544426075,0.000930301426133151,0.0008471071013927967,0.0008061248532071907,0.0010315046079287793,0.000949820911914312]},\"hovertemplate\":\"Scoring Rule=Demoted<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>\",\"legendgroup\":\"Demoted\",\"marker\":{\"color\":\"#00cc96\",\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"Demoted\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[0.1831148804934464,0.20317725752508362,0.2959927140255009,0.14571948998178508,0.1875447387258411,0.2874875868917577,0.5,0.45928529584065614,0.22974683544303798,0.3829787234042553,0.12478031634446397,0.1812227074235808,0.2571428571428571,0.3599374021909233,0.28040904198062433,0.16975023126734506,0.2314410480349345,0.4040114613180516,0.24074074074074073],\"xaxis\":\"x\",\"y\":[0.9592457997209448,0.958939366632348,0.9585721895968736,0.958930244226727,0.9592494522644793,0.9585548803814353,0.9586898158009004,0.9564580079766214,0.9590328168271274,0.9589752640306999,0.9590649026954027,0.9592195460116032,0.9589420202122032,0.9587611844358704,0.9586996713342313,0.9584279091641996,0.9587425128422065,0.9587534578623729,0.9589622794702747],\"yaxis\":\"y\",\"type\":\"scatter\"},{\"error_x\":{\"array\":[0.06264501160092809,0.07358490566037734,0.09778597785977856,0.058390578999018616,0.05076923076923078,0.07127771911298836,0.14035087719298245,0.05380794701986759,0.07496977025392985,0.12295081967213112,0.07431551499348107,0.06343656343656343,0.08977035490605427,0.08741830065359477,0.08375314861460957,0.06981519507186856,0.051167964404894316,0.09574468085106383,0.140625],\"arrayminus\":[0.05800464037122971,0.06886792452830189,0.08394833948339482,0.08390578999018647,0.05961538461538456,0.058606124604012655,0.14912280701754382,0.05339403973509932,0.07315598548972185,0.1311475409836065,0.08604954367666232,0.06643356643356642,0.09916492693110644,0.0841503267973856,0.08123425692695212,0.06416837782340863,0.048109010011123464,0.07801418439716311,0.13802083333333323]},\"error_y\":{\"array\":[0.0008102952472606173,0.0007477880409458848,0.0007174229265697329,0.000796911053985383,0.0009154056868549976,0.0007738110472055304,0.0007503374091920589,0.0006718082213587051,0.0007857443623086047,0.0007993196410051029,0.0007415487166236856,0.0006976419856041804,0.0007809371027029943,0.0008283407970133272,0.0006944344603299069,0.0008376108994728737,0.0009765369680653224,0.0007613778454698128,0.000777993606262517],\"arrayminus\":[0.0006980927360767941,0.0007834961117386685,0.000936369611889698,0.000825225007140995,0.0007922050051122342,0.0008392985071229431,0.000771688013021743,0.0008032961728130505,0.0008630225489760779,0.0007361691518043001,0.0007593992301481167,0.0008468654185729285,0.00089083060437678,0.0008237258243134482,0.0009306105495594519,0.0007713172340557684,0.0008800608827783662,0.0007864086476874199,0.0008337776524580676]},\"hovertemplate\":\"Scoring Rule=Calibrated<br>Matched Pair Calibration Error=%{x}<br>NDCG=%{y}<extra></extra>\",\"legendgroup\":\"Calibrated\",\"marker\":{\"color\":\"#ab63fa\",\"symbol\":\"circle\"},\"mode\":\"markers\",\"name\":\"Calibrated\",\"orientation\":\"v\",\"showlegend\":true,\"x\":[-0.10363495746326373,-0.08820754716981132,0.02952029520295203,-0.011285574092247301,-0.02076923076923077,0.02270327349524815,0.02046783625730994,0.04097682119205298,-0.05380894800483676,0.0273224043715847,-0.01108213820078227,-0.09540459540459541,-0.05741127348643006,-0.07107843137254902,0.01322418136020151,-0.08726899383983573,-0.031423804226918796,0.03546099290780142,-0.010416666666666666],\"xaxis\":\"x\",\"y\":[0.9594945186988546,0.959188753542762,0.9590556834323535,0.9590522328542399,0.9594571014843969,0.9590311527249231,0.9595267486355139,0.9596721419216042,0.9591527014787651,0.9590132090277588,0.9591861744222739,0.9592469607416299,0.9590671029852686,0.9589757888603959,0.9590695591970193,0.9591385101541099,0.9591243008353173,0.9590868681025051,0.9590489704498725],\"yaxis\":\"y\",\"type\":\"scatter\"}],                        {\"template\":{\"data\":{\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"choropleth\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"choropleth\"}],\"contour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"contour\"}],\"contourcarpet\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"contourcarpet\"}],\"heatmap\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmap\"}],\"heatmapgl\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"heatmapgl\"}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"histogram2d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2d\"}],\"histogram2dcontour\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"histogram2dcontour\"}],\"mesh3d\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"type\":\"mesh3d\"}],\"parcoords\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"parcoords\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}],\"scatter\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter\"}],\"scatter3d\":[{\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatter3d\"}],\"scattercarpet\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattercarpet\"}],\"scattergeo\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergeo\"}],\"scattergl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattergl\"}],\"scattermapbox\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scattermapbox\"}],\"scatterpolar\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolar\"}],\"scatterpolargl\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterpolargl\"}],\"scatterternary\":[{\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"type\":\"scatterternary\"}],\"surface\":[{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"type\":\"surface\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}]},\"layout\":{\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"autotypenumbers\":\"strict\",\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]],\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]},\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"geo\":{\"bgcolor\":\"white\",\"lakecolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"showlakes\":true,\"showland\":true,\"subunitcolor\":\"white\"},\"hoverlabel\":{\"align\":\"left\"},\"hovermode\":\"closest\",\"mapbox\":{\"style\":\"light\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"gridwidth\":2,\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\"}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"ternary\":{\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"bgcolor\":\"#E5ECF6\",\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"title\":{\"x\":0.05},\"xaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2},\"yaxis\":{\"automargin\":true,\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"zerolinewidth\":2}}},\"xaxis\":{\"anchor\":\"y\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"Matched Pair Calibration Error\"}},\"yaxis\":{\"anchor\":\"x\",\"domain\":[0.0,1.0],\"title\":{\"text\":\"NDCG\"}},\"legend\":{\"title\":{\"text\":\"Scoring Rule\"},\"tracegroupgap\":0},\"title\":{\"text\":\"High magnitude practice MPC Errors correlate with lower NDCG indicating misranking\"},\"height\":400,\"width\":600},                        {\"responsive\": true}                    ).then(function(){\n                            \nvar gd = document.getElementById('140e641f-0fe9-4c5f-bf78-371e8d388488');\nvar x = new MutationObserver(function (mutations, observer) {{\n        var display = window.getComputedStyle(gd).display;\n        if (!display || display === 'none') {{\n            console.log([gd, 'removed!']);\n            Plotly.purge(gd);\n            observer.disconnect();\n        }}\n}});\n\n// Listen for the removal of the full notebook cells\nvar notebookContainer = gd.closest('#notebook-container');\nif (notebookContainer) {{\n    x.observe(notebookContainer, {childList: true});\n}}\n\n// Listen for the clearing of the current output cell\nvar outputEl = gd.closest('.output');\nif (outputEl) {{\n    x.observe(outputEl, {childList: true});\n}}\n\n                        })                };                });            </script>        </div>"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "9c6df1bd-0d27-4301-ab97-1d2fe6f66541",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "9c6df1bd-0d27-4301-ab97-1d2fe6f66541",
        "executionStartTime": 1684340103299,
        "executionStopTime": 1684340103306
      },
      "source": [
        ""
      ],
      "execution_count": 33,
      "outputs": []
    }
  ]
}


==> anc/Synthetic_MPC_Calibration.ipynb <==
{
  "metadata": {
    "dataExplorerConfig": {},
    "bento_stylesheets": {
      "bento/extensions/flow/main.css": true,
      "bento/extensions/kernel_selector/main.css": true,
      "bento/extensions/kernel_ui/main.css": true,
      "bento/extensions/new_kernel/main.css": true,
      "bento/extensions/system_usage/main.css": true,
      "bento/extensions/theme/main.css": true
    },
    "kernelspec": {
      "display_name": "Python 3",
      "language": "python",
      "name": "bento_kernel_default",
      "cinder_runtime": true,
      "ipyflow_runtime": false,
      "metadata": {
        "kernel_name": "bento_kernel_default",
        "nightly_builds": true,
        "fbpkg_supported": true,
        "cinder_runtime": true,
        "ipyflow_runtime": false,
        "is_prebuilt": true
      }
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3"
    },
    "last_server_session_id": "171c96c5-42e4-4735-a5c9-e40feff5a6b2",
    "last_kernel_id": "06a515e6-871e-4799-a30c-5ba0b63ded05",
    "last_base_url": "https://bento.edge.x2p.facebook.net/",
    "last_msg_id": "72937eda-c329a68dd5b2fbe6d46aed48_652",
    "captumWidgetMessage": {},
    "outputWidgetContext": {}
  },
  "nbformat": 4,
  "nbformat_minor": 2,
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "111ac03e-c1e1-4193-920c-4b9ccc4f0099",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "# Synthetic: Matched Pair Calibration vs Binary Calibration\n",
        "\n",
        "This example demonstrates how a binary classifier can be perfectly calibrated and still produce unfair rankings.\n",
        "This example uses a counfounding query type that creates skewed observations, so the net calibration (without accounting for the query type) between item types is identical, yet the ranker consistently undervalues content from item type 1.\n",
        "\n",
        "In this example, we set relatively arbitrary sets of multiplicative under- and over-valuing, and then compute distributions necessary to achieve calibration despite the intentional bias."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "collapsed": false,
        "originalKey": "2b6f9553-9851-4bd1-bba8-5075f2cfc769",
        "requestMsgId": "2b6f9553-9851-4bd1-bba8-5075f2cfc769",
        "executionStartTime": 1684870250514,
        "executionStopTime": 1684870250518,
        "customOutput": null
      },
      "source": [
        "from typing import Callable, Tuple\n",
        "\n",
        "import numpy as np\n",
        "import pandas as pd\n",
        "import plotly.express as px\n",
        "import scipy.stats as sps\n",
        "from numpy.lib.recfunctions import merge_arrays"
      ],
      "execution_count": 29,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "8047b060-af3e-4843-95a5-dd2108740fc3",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "## Configuration\n",
        "\n",
        "Alter these variables to change the setup of the synthetic example, almost everything should be reasonable."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "350227a9-1c1d-49e1-8094-dc71a9d8b088",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "350227a9-1c1d-49e1-8094-dc71a9d8b088",
        "executionStartTime": 1684870250770,
        "executionStopTime": 1684870250780,
        "customOutput": null
      },
      "source": [
        "MPC_PERC_THRESH = 0.01  # percentile for matching scores for MPC\n",
        "NUM_BATCHES = 16 * 1024  # how many batches to generate\n",
        "# any distribution that's indepent of viewer group should work,\n",
        "# to demonstrate this method, but a deterministic number makes\n",
        "# vectorising easier, and so this whole notebook assumes this is constant.\n",
        "NUM_ITEMS = 10  # how many items in each ranking batch (n in appendix)"
      ],
      "execution_count": 30,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "725d7061-cea2-4857-a7e7-ddf22e3bbb11",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "This example generates ranking batches by selecting both a query type $\\in \\{u, v\\}$, and an item type $\\in \\{1, 2\\}$ for every item in a query. We assign multiplicative biases for the label we get conditioned on our predicted score for every pair of query and item type such that the label of $i_1$ items is always greater that similarly scored $i_2$ authors, meaning the ranking is inherently undervaluing $i_1$ (giving them identical score, but they have a higher label).\n",
        "\n",
        "The biases are multiplicative label biases in first half of the score range [0, 0.5], the bias for the second half of the range is symmetric relative to true calibration. Since these are biases on the label, a bias greater than one indicated undervaluing, that is, the impression resulted in more value than was predicted."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "ffd47500-ea40-4889-a5cc-6ae32074adec",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "ffd47500-ea40-4889-a5cc-6ae32074adec",
        "executionStartTime": 1684870251693,
        "executionStopTime": 1684870251697,
        "customOutput": null
      },
      "source": [
        "# multiplicative label bias for scores in [0, 0.5] conditioned on query and item type\n",
        "# 0 < bqvi2 < bqvi1 < 1 < bqui2 < bqui1 < 2\n",
        "bqui1 = 1.5\n",
        "bqui2 = 1.1\n",
        "bqvi1 = 0.9\n",
        "bqvi2 = 0.7\n",
        "# probability of a batch belonging to q_u; its possible range is\n",
        "# dependent on the values above but in a nonlinear way, if it's\n",
        "# set too low or high an exception will be raised later telling\n",
        "# you the feasible range conditioned on the biases\n",
        "pqu = 0.5"
      ],
      "execution_count": 31,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "7a075012-81d1-4e7e-a18a-dd64bec42ae0",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "7a075012-81d1-4e7e-a18a-dd64bec42ae0",
        "executionStartTime": 1684870274213,
        "executionStopTime": 1684870274218,
        "customOutput": null
      },
      "source": [
        "ex_score = np.linspace(0, 1, 41)[:, None]\n",
        "ex_bias = np.array([bqui1, bqui2, bqvi1, bqvi2])[None]\n",
        "ex_label = np.where(ex_score < 0.5, ex_score * ex_bias, 1 - (1 - ex_score) * (2 - ex_bias))"
      ],
      "execution_count": 32,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "0f2e1fa2-f4e9-4865-8ab8-aca005b0d3ef",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "0f2e1fa2-f4e9-4865-8ab8-aca005b0d3ef",
        "executionStartTime": 1684870395328,
        "executionStopTime": 1684870395407,
        "customOutput": null
      },
      "source": [
        "px.line(\n",
        "    merge_arrays([\n",
        "        np.broadcast_to(ex_score, ex_label.shape).flat,\n",
        "        ex_label.flat,\n",
        "        np.broadcast_to(np.array([\"qᵤ i₁\", \"qᵤ i₂\", \"qᵥ i₁\", \"qᵥ i₂\"])[None], ex_label.shape).flat\n",
        "    ]),\n",
        "    x=\"f0\",\n",
        "    y=\"f1\",\n",
        "    color=\"f2\",\n",
        "    title=\"Ground-truth contextual calibration curves for given biases\",\n",
        "    labels={\"f0\": \"Signal\", \"f1\": \"Relevance\", \"f2\": \"Query-Item Types\"},\n",
        "    width=600,\n",
        "    height=400,\n",
        ")"
      ],
      "execution_count": 41,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "80a82336-dedd-46f0-9d1a-66fd7093a3ea",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "## Generate Data\n",
        "\n",
        "First we compute some helpful probabilities conditioned on the configuration that will guarantee calibration in observed data despited the presence of the intentional bias. Note that calibration is based on aggregate data, and it's not truely calibrated when you account for the confounding viewer group, and distribution correlations."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "0e7555d0-f92b-4ed9-8bd3-64703e5db770",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "0e7555d0-f92b-4ed9-8bd3-64703e5db770",
        "executionStartTime": 1684870323527,
        "executionStopTime": 1684870323532,
        "customOutput": null
      },
      "source": [
        "# asset necessary configuration properties for this to work\n",
        "assert 0 < bqvi2 < bqvi1 < 1 < bqui2 < bqui1 < 2, \"biases weren't in proper order and ranges\"\n",
        "# p(q_u|i*) necessary so that E[bias|i*] = 1\n",
        "pqu_i1 = (1 - bqvi1) / (bqui1 - bqvi1)\n",
        "pqu_i2 = (1 - bqvi2) / (bqui2 - bqvi2)\n",
        "# these equations assume equal expected impressions per viewer so the math needs to\n",
        "# change if that assumption changes\n",
        "\n",
        "# p(q_u) needs to be inbetween these, so that p(i_1) can achieve it by balancing the conditional probabilities\n",
        "assert pqu_i1 < pqu < pqu_i2, f\"pv1 must be in ({pqu_i1:g}, {pqu_i2:g})\"\n",
        "# compute p(i_1) to achieve p(q_u)\n",
        "pi1 = (pqu - pqu_i2) / (pqu_i1 - pqu_i2)\n",
        "# use bayes rule to compute p(i_1|v*)\n",
        "pi1_qu = pqu_i1 * pi1 / pqu\n",
        "pi1_qv = (1 - pqu_i1) * pi1 / (1 - pqu)"
      ],
      "execution_count": 37,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "b051bb6b-3162-4d80-bcaf-06c342f18424",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "Now we just sample data according to the probabilities we computed"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "fc0f61b5-591e-4ba5-80f8-e59b30b9a010",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "fc0f61b5-591e-4ba5-80f8-e59b30b9a010",
        "executionStartTime": 1684870324357,
        "executionStopTime": 1684870324362,
        "customOutput": null
      },
      "source": [
        "# gather simulated data\n",
        "np.random.seed(0)\n",
        "is_qu = np.random.random((NUM_BATCHES, 1)) < pqu  # if viewer is q_u\n",
        "pi1_b = np.where(is_qu, pi1_qu, pi1_qv)  # p(i_1) for each batch\n",
        "score = np.random.random((NUM_BATCHES, NUM_ITEMS))  # score for each item iid\n",
        "is_i1 = np.random.random(score.shape) < pi1_b  # if item is i_1\n",
        "bias = np.where(is_i1, np.where(is_qu, bqui1, bqvi1), np.where(is_qu, bqui2, bqvi2))\n",
        "expected_label = np.where(score < 0.5, score * bias, 1 - (1 - score) * (2 - bias))\n",
        "# NOTE as long as the actual label has the same expectation, any distribution, including constant could be used here\n",
        "label = (np.random.random(score.shape) < expected_label).astype(\"f8\")"
      ],
      "execution_count": 38,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "e1c3e30e-18fe-49f0-bd24-26d5652939bf",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "### Calibration\n",
        "\n",
        "After sampling the data, we graphically verify that calibration is identical between groups.\n",
        "\n",
        "However, if we break calibration out by viewer, we can detect the bias."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "3e3a4da0-b030-4ef7-806e-afcfc14b17ff",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "3e3a4da0-b030-4ef7-806e-afcfc14b17ff",
        "executionStartTime": 1684870456122,
        "executionStopTime": 1684870456150,
        "customOutput": null
      },
      "source": [
        "order = np.argsort(score.flat)\n",
        "i1_score = score.flat[order[is_i1.flat[order]]]\n",
        "i2_score = score.flat[order[(~is_i1).flat[order]]]\n",
        "i1_clabel = label.flat[order[is_i1.flat[order]]].cumsum() / i1_score.size\n",
        "i2_clabel = label.flat[order[(~is_i1).flat[order]]].cumsum() / i2_score.size\n",
        "b_score = score.flat[order]\n",
        "b_clabel = label.flat[order].cumsum() / b_score.size"
      ],
      "execution_count": 42,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "09599ac1-9e3f-4547-a05a-55c3fb6e75fc",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "09599ac1-9e3f-4547-a05a-55c3fb6e75fc",
        "executionStartTime": 1684870549618,
        "executionStopTime": 1684870557443,
        "customOutput": null
      },
      "source": [
        "px.line(\n",
        "    np.concatenate([\n",
        "        merge_arrays([i1_score, i1_clabel, np.full(i1_score.size, \"i₁\", \"<U4\")]),\n",
        "        merge_arrays([i2_score, i2_clabel, np.full(i2_score.size, \"i₂\", \"<U4\")]),\n",
        "        merge_arrays([b_score, b_clabel, np.full(b_score.size, \"both\")]),\n",
        "    ]),\n",
        "    x=\"f0\",\n",
        "    y=\"f1\",\n",
        "    color=\"f2\",\n",
        "    title=\"Item types are calibrated\",\n",
        "    labels={\n",
        "        \"f0\": \"Predicted Score\",\n",
        "        \"f1\": \"Average Cumulative Relevance\",\n",
        "        \"f2\": \"Item Type\",\n",
        "    },\n",
        "    width=600,\n",
        "    height=400,\n",
        ")"
      ],
      "execution_count": 46,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "e049c2b4-48e3-4573-8688-611a2202acb1",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "e049c2b4-48e3-4573-8688-611a2202acb1",
        "executionStartTime": 1684870557451,
        "executionStopTime": 1684870557452,
        "customOutput": null
      },
      "source": [
        "order = np.argsort(score.flat)\n",
        "is_qu_b = np.broadcast_to(is_qu, score.shape)\n",
        "qu_score = score.flat[order[is_qu_b.flat[order]]]\n",
        "qv_score = score.flat[order[(~is_qu_b).flat[order]]]\n",
        "qu_clabel = label.flat[order[is_qu_b.flat[order]]].cumsum() / qu_score.size\n",
        "qv_clabel = label.flat[order[(~is_qu_b).flat[order]]].cumsum() / qv_score.size\n",
        "b_score = score.flat[order]\n",
        "b_clabel = label.flat[order].cumsum() / b_score.size"
      ],
      "execution_count": 47,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "10befbb0-5739-477a-85f5-07ac4c19c6fa",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "10befbb0-5739-477a-85f5-07ac4c19c6fa",
        "executionStartTime": 1684870726960,
        "executionStopTime": 1684870733844,
        "customOutput": null
      },
      "source": [
        "px.line(\n",
        "    np.concatenate([\n",
        "        merge_arrays([qu_score, qu_clabel, np.full(qu_score.size, \"qᵤ\", \"<U4\")]),\n",
        "        merge_arrays([qv_score, qv_clabel, np.full(qv_score.size, \"qᵥ\", \"<U4\")]),\n",
        "        merge_arrays([b_score, b_clabel, np.full(b_score.size, \"both\")]),\n",
        "    ]),\n",
        "    x=\"f0\",\n",
        "    y=\"f1\",\n",
        "    color=\"f2\",\n",
        "    title=\"Confounding query types are NOT calibrated\",\n",
        "    labels={\n",
        "        \"f0\": \"Predicted Score\",\n",
        "        \"f1\": \"Average Cumulative Relevance\",\n",
        "        \"f2\": \"Query Type\",\n",
        "    },\n",
        "    width=600,\n",
        "    height=400,\n",
        ")"
      ],
      "execution_count": 49,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "originalKey": "1fda0743-557f-4f00-9863-1983664bc583",
        "showInput": false,
        "customInput": null
      },
      "source": [
        "### Matched Pair Calibration and NDCG"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "79d1ec8b-b346-4c44-a5c5-7fbf292422d1",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "79d1ec8b-b346-4c44-a5c5-7fbf292422d1",
        "executionStartTime": 1684869723157,
        "executionStopTime": 1684869723160,
        "customOutput": null
      },
      "source": [
        "def compute_theory_mpc(\n",
        "    label: np.ndarray,\n",
        "    score: np.ndarray,\n",
        "    group: np.ndarray,\n",
        "    *,\n",
        "    perc_thresh: float = MPC_PERC_THRESH,\n",
        ") -> Tuple[float, float, float]:\n",
        "    \"\"\"theoretic mpc error for a set of data\n",
        "\n",
        "    Each row of input arrays are rows of observations\n",
        "    \"\"\"\n",
        "    # order the batches so that items from the same batche are adjacent and\n",
        "    # predictions are descending\n",
        "    order = np.argsort(-score)\n",
        "    score = np.take_along_axis(score, order, -1)\n",
        "    label = np.take_along_axis(label, order, -1)\n",
        "    group = np.take_along_axis(group, order, -1)\n",
        "\n",
        "    # compute all pairs pairs\n",
        "    _, dim = label.shape\n",
        "    finds, sinds = np.triu_indices(dim, 1)\n",
        "\n",
        "    # find indices of perc_thresh lowest score differences\n",
        "    pairs = (~group[:, finds]) & (group[:, sinds])\n",
        "    score_diffs = score[:, finds] - score[:, sinds]\n",
        "    thresh = np.quantile(score_diffs[pairs], perc_thresh)\n",
        "    is_mp = pairs & (score_diffs <= thresh)\n",
        "\n",
        "    # compute label differences for lowest score indices\n",
        "    paired_label_diffs = label[:, sinds][is_mp] - label[:, finds][is_mp]\n",
        "\n",
        "    # compute mpc\n",
        "    lower, upper = sps.bootstrap(paired_label_diffs[None], np.mean).confidence_interval\n",
        "    return lower, paired_label_diffs.mean(), upper"
      ],
      "execution_count": 12,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "2ce0c1a7-ab4c-4972-82d1-7aee5eb0d1a2",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "2ce0c1a7-ab4c-4972-82d1-7aee5eb0d1a2",
        "executionStartTime": 1684869723182,
        "executionStopTime": 1684869723184,
        "customOutput": null
      },
      "source": [
        "def compute_practice_mpc(\n",
        "    label: np.ndarray,\n",
        "    score: np.ndarray,\n",
        "    group: np.ndarray,\n",
        "    *,\n",
        "    perc_thresh: float = MPC_PERC_THRESH,\n",
        ") -> Tuple[float, float, float]:\n",
        "    \"\"\"practical mpc error for a set of data\n",
        "\n",
        "    All inputs are parallel rows of batch data\n",
        "    \"\"\"\n",
        "    order = np.argsort(-score)\n",
        "    score = np.take_along_axis(score, order, -1)\n",
        "    label = np.take_along_axis(label, order, -1)\n",
        "    group = np.take_along_axis(group, order, -1)\n",
        "\n",
        "    # compute batches\n",
        "    pairs = group[:, :-1] != group[:, 1:]\n",
        "\n",
        "    # compute the percentile\n",
        "    score_diffs = -np.diff(score, 1, 1)\n",
        "    thresh = np.quantile(score_diffs[pairs], perc_thresh)\n",
        "\n",
        "    # compute matched pairs, and the corresponding label differences\n",
        "    is_mp = pairs & (score_diffs <= thresh)\n",
        "    signed_diffs = np.diff(label, 1, 1) * np.where(group[:, 1:], 1, -1)\n",
        "    paired_label_diffs = signed_diffs[is_mp]\n",
        "\n",
        "    # compute mpc\n",
        "    lower, upper = sps.bootstrap(paired_label_diffs[None], np.mean).confidence_interval\n",
        "    return lower, paired_label_diffs.mean(), upper"
      ],
      "execution_count": 14,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "d2bd2b40-f5e4-4c9f-973b-cd521b17abff",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "d2bd2b40-f5e4-4c9f-973b-cd521b17abff",
        "executionStartTime": 1684869723199,
        "executionStopTime": 1684869723200,
        "customOutput": null
      },
      "source": [
        "def compute_ndcg(score: np.ndarray, label: np.ndarray) -> Tuple[float, float, float]:\n",
        "    \"\"\"computes mean ndcg with confidence bounds\n",
        "\n",
        "    Each row in inputs is treated as a batch.\n",
        "    \"\"\"\n",
        "    _, dim = label.shape\n",
        "    order = np.argsort(-score)\n",
        "    oscore = np.take_along_axis(score, order, -1)\n",
        "    olabel = np.take_along_axis(label, order, -1)\n",
        "    slabel = np.sort(label, -1)[..., ::-1]\n",
        "    disc = 1 / np.log2(np.arange(2, dim + 2))\n",
        "    # add small eps for 0 labels so that we return 1 ndcg\n",
        "    eps = np.finfo(label.dtype).eps\n",
        "    ndcgs = (olabel @ disc + eps) / (slabel @ disc + eps)\n",
        "    lower, upper = sps.bootstrap(ndcgs[None], np.mean).confidence_interval\n",
        "    return lower, ndcgs.mean(), upper"
      ],
      "execution_count": 16,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "2eaa1f0b-b46c-4f83-90f1-dd254439ceb5",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "2eaa1f0b-b46c-4f83-90f1-dd254439ceb5",
        "executionStartTime": 1684869723171,
        "executionStopTime": 1684869723173,
        "customOutput": null
      },
      "source": [
        "lower, mpc, upper = compute_theory_mpc(label, score, is_i1)\n",
        "print(f\"theory mpc: {mpc:.4f} ({lower:.4f} - {upper:.4f})\")"
      ],
      "execution_count": 13,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "fb80dddd-219c-417a-808b-728c2831d422",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "fb80dddd-219c-417a-808b-728c2831d422",
        "executionStartTime": 1684869723189,
        "executionStopTime": 1684869723191,
        "customOutput": null
      },
      "source": [
        "lower, mpc, upper = compute_practice_mpc(label, score, is_i1)\n",
        "print(f\"practice mpc: {mpc:.4f} ({lower:.4f} - {upper:.4f})\")"
      ],
      "execution_count": 15,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "105c9041-1b3c-4c03-a9ab-b45ec05aa922",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "105c9041-1b3c-4c03-a9ab-b45ec05aa922",
        "executionStartTime": 1684869723206,
        "executionStopTime": 1684869724490,
        "customOutput": null
      },
      "source": [
        "lower, ndcg, upper = compute_ndcg(score, label)\n",
        "print(f\"baseline ndcg: {ndcg:.4f} ({lower:.4f} - {upper:.4f})\")"
      ],
      "execution_count": 17,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "bc6efc30-87dc-4b75-9e85-85f9af5adc4f",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "bc6efc30-87dc-4b75-9e85-85f9af5adc4f",
        "executionStartTime": 1684869787391,
        "executionStopTime": 1684869787401
      },
      "source": [
        "boosted_scores = np.where(is_i1, 1 - (1 - score) * 0.9, score)"
      ],
      "execution_count": 22,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "508ecf42-3ab2-46b2-8ed5-13daf2032b90",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "508ecf42-3ab2-46b2-8ed5-13daf2032b90",
        "executionStartTime": 1684869787609,
        "executionStopTime": 1684869787894
      },
      "source": [
        "lower, mpc, upper = compute_theory_mpc(label, boosted_scores, is_i1)\n",
        "print(f\"i1-boosted theory mpc: {mpc:.4f} ({lower:.4f} - {upper:.4f})\")"
      ],
      "execution_count": 23,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "c3b9dde8-a1ae-41f5-98f9-4851cdc75bf3",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "c3b9dde8-a1ae-41f5-98f9-4851cdc75bf3",
        "executionStartTime": 1684869808538,
        "executionStopTime": 1684869808628
      },
      "source": [
        "lower, mpc, upper = compute_practice_mpc(label, boosted_scores, is_i1)\n",
        "print(f\"i1-boosted practice mpc: {mpc:.4f} ({lower:.4f} - {upper:.4f})\")"
      ],
      "execution_count": 25,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "c5945fe6-2dce-4037-8127-41156460dd9d",
        "showInput": true,
        "customInput": null,
        "collapsed": false,
        "requestMsgId": "c5945fe6-2dce-4037-8127-41156460dd9d",
        "executionStartTime": 1684869837204,
        "executionStopTime": 1684869840540,
        "customOutput": null
      },
      "source": [
        "lower, ndcg, upper = compute_ndcg(boosted_scores, label)\n",
        "print(f\"i1-boosted ndcg: {ndcg:.4f} ({lower:.4f} - {upper:.4f})\")"
      ],
      "execution_count": 27,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "originalKey": "82e54edd-4d54-4a73-abc8-d943c4b44650",
        "showInput": true,
        "customInput": null,
        "customOutput": null
      },
      "source": [
        ""
      ],
      "execution_count": null,
      "outputs": []
    }
  ]
}

